The sub-mJy radio sky in the Extended Chandra Deep Field South: source population

The sub-mJy radio population is a mixture of active systems, that is star forming galaxies (SFGs) and active galactic nuclei (AGNs). We study a sample of 883 radio sources detected at 1.4 GHz in a deep Very Large Array survey of the Extended Chandra Deep Field South (E-CDFS) that reaches a best rms sensitivity of 6 microJy. We have used a simple scheme to disentangle SFGs, radio-quiet (RQ), and radio-loud (RL) AGNs based on the combination of radio data with Chandra X-ray data and mid-infrared observations from Spitzer. We find that at flux densities between about 30 and 100 microJy the radio population is dominated by SFGs (~60%) and that RQ AGNs become increasingly important over RL ones below 100 microJy. We also compare the host galaxy properties of the three classes in terms of morphology, optical colours and stellar masses. Our results show that both SFG and RQ AGN host galaxies have blue colours and late type morphology while RL AGNs tend to be hosted in massive red galaxies with early type morphology. This supports the hypothesis that radio emission in SFGs and RQ AGNs mainly comes from the same physical process: star formation in the host galaxy.

==> anc/Table1_bonzini13.txt <==
# The sum-mJy radio sky in the Extended Chandra Deep Field South: source population.
# Bonzini et al., 2013
#---------------------------------------------------
# Columns description:
# 1)	RID = Radio source ID (from Miller et al., 2013 & Bonzini et al., 2012)
# 2-3)	RA, DEC = Position of the optical-IR counterpart of the radio source (Bonzini et al., 2012)
# 4)	Class = Classification of the source: star forming galaxy (SFG) -- radio quiet AGN (RQ_AGN) -- radio loud AGN (RL_AGN)
# 5)	z = Redshift
# 6)	Pr = Log (Radio Power) [W Hz-1]
# 7)	Lx = Log (X-ray Luminosity) in the hard band (2-10 keV) [erg s-1]. NOTE: Negative values correspond to 3sigma upper limits and sources without redshift have upper limits computed assuming z=1 
# 8)	q24_obs = Log of the ratio of the observed 24 microns and 1.4GHz luminosities
# 9)	log(S3/S1) = IRAC color: log10 of the ratio of the flux density in the 5.8 and 3.6um bands
#10)	log(S4/S2) = IRAC color: log10 of the ratio of the flux density in the 8.0 and 4.5um bands
#11)	alpha_r = Radio spectral index; alpha_r=0.7 if no 6 cm observations are available
#12)	B_MAG = Rest frame absolute B magnitude
#13)	QF = quality flag of the classiifcation: from 3=secure to 1=insecure
#14)	up_q = flag for the q24_obs: 1 = upper limit on the q24_obs, 0 = detection  

   # RID                RA               DEC       Class           z          Pr          Lx     q24_obs  log(S3/S1)  log(S4/S2)     alpha_r       B Mag      QF    up_q
       1               ---               ---         SFG         ---         ---        0.00        0.00         ---         ---         ---         ---       1       0
       2       03:31:10.79      -27:55:52.36         SFG         ---         ---        0.00        1.04         ---         ---         ---         ---       1       0
       3       03:31:10.82      -27:55:57.04         SFG         ---         ---        0.00        0.59         ---         ---         ---         ---       1       0
       4       03:31:10.94      -27:49:54.98         SFG         ---         ---        0.00       -0.03         ---         ---         ---         ---       1       0
       5       03:31:10.94      -27:58:10.06         SFG         ---         ---        0.00        0.32         ---         ---         ---         ---       1       0
       6       03:31:11.47      -27:52:58.65         SFG         ---         ---        0.00        1.29         ---         ---         ---         ---       1       0
       7       03:31:11.64      -27:55:05.98         SFG         ---         ---      -41.89        0.13         ---         ---         ---         ---       2       1
       8       03:31:11.65      -27:31:43.72         SFG         ---         ---        0.00        0.59         ---         ---         ---         ---       1       0
       9       03:31:11.81      -27:58:17.32         SFG         ---         ---      -41.60       -0.05         ---         ---         ---         ---       2       1
      10       03:31:11.88      -27:59:52.12         SFG         ---         ---      -42.09        0.42         ---         ---         ---         ---       2       0
      11               ---               ---         SFG         ---         ---      -42.36       -0.13         ---         ---         ---         ---       1       1
      12       03:31:12.15      -28:00:49.10         SFG         ---         ---      -42.23        0.16         ---         ---         ---         ---       2       1
      13       03:31:12.37      -27:56:30.26         SFG         ---         ---      -42.81        0.74         ---         ---         ---         ---       2       0
      14       03:31:12.59      -27:57:17.79      RQ AGN         ---         ---      -43.11       -0.36         ---         ---        -0.2         ---       1       0
      15       03:31:12.65      -28:01:36.62         SFG         ---         ---      -42.81        0.86         ---         ---         ---         ---       2       0
      16               ---               ---         SFG         ---         ---      -42.79        0.14         ---         ---         ---         ---       1       1
      17               ---               ---         SFG         ---         ---      -42.66        0.16         ---         ---         ---         ---       1       1
      18       03:31:13.07      -27:58:03.72         SFG         ---         ---      -42.83        0.07         ---         ---         ---         ---       2       1
      19       03:31:13.60      -27:55:22.58         SFG         ---         ---      -43.00       -0.29         ---         ---         ---         ---       2       1
      20               ---               ---         SFG         ---         ---      -42.98       -0.24         ---         ---         ---         ---       1       1
      21       03:31:13.91      -27:31:48.61         SFG         ---         ---        0.00        0.74        0.77        5.29         ---         ---       3       0
      22       03:31:13.98      -27:39:10.44      RL AGN         ---         ---      -42.59       -1.57        0.51        0.59         0.9         ---       2       1
      23       03:31:14.12      -27:48:44.21         SFG         ---         ---      -43.08       -0.17        0.35        5.84         ---         ---       2       0
      24       03:31:14.22      -27:34:11.79         SFG         ---         ---      -43.15        0.73        0.81        1.22         ---         ---       2       0
      25       03:31:14.39      -27:43:00.98         SFG         ---         ---      -42.92        0.94        0.94        2.42         ---         ---       2       0
      26       03:31:14.46      -27:55:46.59      RQ AGN        1.59       24.70      -43.48        1.01        6.66        8.59         1.0         ---       3       0
      27       03:31:14.52      -27:36:39.89         SFG         ---         ---      -42.49        0.86        0.82        2.20         ---         ---       2       0
      28       03:31:14.53      -27:39:06.59         SFG         ---         ---      -42.63        0.86        0.60        1.57         ---         ---       2       0
      29       03:31:14.63      -27:43:23.70      RQ AGN         ---         ---      -43.02        0.52        0.72        0.56         ---         ---       1       0
      30       03:31:14.70      -27:38:25.23         SFG         ---         ---      -42.62        0.96        0.76        2.11         ---         ---       2       0
      31       03:31:15.04      -27:55:18.58      RL AGN        1.37       26.06       44.63       -1.40        1.67        1.73         ---         ---       3       0
      32               ---               ---         SFG         ---         ---      -42.89       -0.23         ---         ---         ---         ---       1       1
      33       03:31:15.98      -27:44:43.15      RL AGN        0.96       24.67      -42.81       -1.53        0.61        0.45         0.9         ---       3       1
      34               ---               ---         SFG         ---         ---      -42.94       -0.22         ---         ---         ---         ---       1       1
      35       03:31:16.21      -27:50:30.95         SFG        1.00       23.87      -42.96        0.45        0.63        0.71         ---         ---       1       0
      36       03:31:16.44      -27:58:37.78         SFG         ---         ---      -42.91       -0.07         ---         ---         ---         ---       2       1
      37       03:31:16.69      -28:03:20.01      RQ AGN         ---         ---      -43.19        0.44         ---         ---         ---         ---       1       0
      38       03:31:17.34      -28:01:47.03      RL AGN        0.68       24.68      -42.35       -1.59         ---         ---         ---      -23.27       3       0
      39       03:31:17.49      -27:52:53.98      RL AGN        0.28       22.09        0.00        0.31        1.47        0.98         ---         ---       3       0
      40       03:31:17.54      -27:36:13.39         SFG        0.49       22.72      -42.36        1.40        1.36        3.42         ---         ---       1       0
      41       03:31:17.84      -27:35:44.85         SFG        0.56       22.87      -42.32        0.78        0.90        1.38         ---      -22.72       1       0
      42       03:31:18.26      -27:38:17.96         SFG        3.23       24.56      -43.83        1.02        1.47        1.18         ---         ---       1       0
      43       03:31:18.72      -27:49:01.71         SFG         ---         ---      -42.81       -0.51        1.49        1.28         1.1         ---       2       0
      44       03:31:18.79      -27:41:18.85         SFG        2.06       24.08      -43.27        0.79         ---         ---         ---         ---       1       0
      45       03:31:19.07      -27:33:06.77      RQ AGN        2.46       24.37      -43.89        0.39        1.31        1.54         ---         ---       3       0
      46       03:31:19.07      -27:59:47.98         SFG         ---         ---      -42.94       -0.04        0.70        0.49         ---         ---       2       1
      47       03:31:19.25      -28:02:34.08      RL AGN         ---         ---      -42.39       -0.34         ---         ---         ---         ---       2       1
      48       03:31:19.57      -27:59:50.82      RQ AGN         ---         ---      -43.08        0.77         ---         ---         ---         ---       1       0
      49       03:31:19.70      -27:55:20.54      RQ AGN        0.64       22.86      -42.64        0.39        1.63        0.65         ---      -20.17       2       0
      50       03:31:19.88      -27:35:49.27      RL AGN        0.91       24.05      -42.91       -0.95        0.50        0.49         ---      -24.09       3       1
      51       03:31:20.10      -27:58:18.37         SFG        1.00       23.45      -42.55        0.39        0.44        0.59         ---         ---       1       0
      52       03:31:20.15      -27:39:01.19      RL AGN        0.53       23.37      -42.20       -0.78        0.49        0.33         0.8      -23.05       3       1
      53       03:31:20.33      -27:33:45.79         SFG        0.13       21.85      -40.87        1.13        0.61        3.50         ---      -20.58       3       0
      54       03:31:20.63      -27:59:00.24      RL AGN        1.22       23.55      -42.85        0.13         ---         ---         ---         ---       3       1
      55       03:31:20.78      -27:49:41.23         SFG        0.73       22.93      -42.62        0.75        0.60        0.72         ---      -21.85       1       0
      56       03:31:21.55      -28:00:21.20         SFG        0.10       21.28      -40.51        0.56        0.89        0.82         ---         ---       2       0
      57       03:31:21.56      -27:40:14.20         SFG        1.98       24.12      -43.52        0.35        1.14        0.67         ---         ---       1       0
      58       03:31:21.59      -27:57:04.18      RQ AGN        0.69       23.26       43.02        0.42        0.74        0.85         ---      -22.63       2       0
      59       03:31:21.80      -27:51:22.72      RQ AGN        0.54       22.96       42.62        1.72        3.19        2.88         ---      -20.54       3       0
      60       03:31:21.83      -27:54:45.14         SFG         ---         ---      -42.82       -0.01        1.39        0.04         ---         ---       2       1
      61       03:31:22.20      -27:57:54.86      RQ AGN        0.53       22.95       42.87        0.73        0.84        1.25         ---      -21.90       3       0
      62       03:31:22.48      -27:36:02.20         SFG        1.11       24.02      -43.08        0.21        0.81        2.52         ---         ---       3       0
      63       03:31:22.68      -27:35:38.48         SFG        0.45       22.70      -41.89        0.87        0.75        1.82         ---      -22.00       3       0
      64       03:31:22.77      -27:47:26.30         SFG        0.10       21.38      -40.58        0.96        0.70        4.71         ---      -18.53       3       0
      65       03:31:23.30      -27:49:05.80      RL AGN        1.00       24.85      -42.56       -1.54        0.46        0.49         0.8         ---       3       0
      66       03:31:23.47      -27:56:58.53      RQ AGN        2.73       24.85      -43.63        0.69        2.81        2.38         ---         ---       3       0
      67       03:31:23.78      -27:37:45.55         SFG        2.14       24.22      -43.66        0.19        1.31        0.63         ---         ---       1       0
      68       03:31:23.93      -27:52:24.06         SFG        0.72       23.26      -42.44        0.89        0.48        1.43         ---      -24.56       1       0
      69       03:31:24.45      -27:57:10.70         SFG        0.53       22.84      -41.66        0.92        0.87        1.68         ---      -21.69       3       0
      70       03:31:24.61      -28:04:55.45      RL AGN        0.00       18.00      -36.82       -0.42         ---         ---         ---         ---       3       1
      71       03:31:24.69      -27:50:46.46         SFG        1.77       24.14      -43.63        0.16        1.42        1.37         ---         ---       1       0
      72       03:31:24.93      -27:38:51.76      RQ AGN        3.41       24.59       44.73        0.04        1.01        1.31         ---      -26.14       3       0
      73       03:31:24.87      -27:52:07.53      RL AGN        0.49       25.51       42.63       -2.20        0.53        0.52         ---      -20.53       3       0
      74       03:31:25.00      -27:47:04.84         SFG        0.53       22.84      -42.20        0.80        0.92        1.65         ---      -21.85       1       0
      75       03:31:25.08      -27:33:22.03         SFG         ---         ---      -42.92        0.49        1.51        0.95         ---         ---       2       0
      76       03:31:25.29      -27:59:58.70      RQ AGN        1.38       24.42       44.53        0.47        2.32        3.78         ---         ---       3       0
      77       03:31:26.23      -27:41:55.75         SFG        0.73       23.10      -42.11        0.96        0.76        0.91         ---      -22.44       1       0
      78               ---               ---         SFG         ---         ---      -42.91        0.34         ---         ---         ---         ---       1       1
      79       03:31:26.71      -27:34:26.65         SFG        0.73       23.18      -42.40        0.56        0.74        0.87         ---      -20.40       1       0
      80       03:31:26.78      -27:42:37.58      RL AGN        0.38       23.44       41.73       -0.75        0.54        0.23         1.4         ---       3       0
      81       03:31:27.05      -27:59:58.12      RL AGN        2.14       25.57      -43.75       -0.66         ---         ---         1.5         ---       3       0
      82       03:31:27.06      -27:44:09.42      RL AGN        1.00       23.53      -42.68       -0.39        0.58        1.22        -0.1         ---       3       0
      83       03:31:27.09      -27:40:00.38      RQ AGN        1.36       23.92       43.80        0.40        1.73        0.92         ---         ---       3       0
      84       03:31:27.18      -27:55:51.13      RQ AGN        2.64       24.39      -43.92        1.22        3.83        4.71         ---         ---       2       0
      85       03:31:27.19      -27:42:46.73      RL AGN        4.50       26.59       44.38       -1.81        0.32        0.65         1.0      -26.08       3       1
      86       03:31:27.24      -27:53:56.00      RL AGN        0.56       23.05      -42.07        0.22        0.60        0.71         ---      -21.86       3       0
      87       03:31:27.31      -27:42:30.82         SFG        1.84       23.89      -43.02       -0.11        1.01        0.85         ---      -22.20       1       0
      88       03:31:27.55      -27:44:39.15         SFG        0.27       22.58      -41.01        0.45        1.22        0.56         ---         ---       2       0
      89       03:31:27.59      -27:39:27.72         SFG        1.27       23.81      -42.57        0.38        0.99        0.65         ---         ---       1       0
      90       03:31:27.96      -27:39:36.50      RQ AGN        3.12       24.68      -44.10        0.47        0.85        0.57         ---         ---       2       0
      91       03:31:28.60      -27:49:34.86      RL AGN        0.85       24.38      -42.35       -0.41        0.53        0.77         1.1      -22.82       3       0
      92       03:31:28.70      -28:04:50.48         SFG         ---         ---      -42.88        0.99        0.66        4.29         ---         ---       3       0
      93       03:31:28.75      -27:41:35.23         SFG        1.11       23.36      -42.84        1.04        0.80        1.21         ---      -23.72       1       0
      94       03:31:28.86      -27:39:08.57         SFG        1.27       23.52      -43.04        0.85        1.54        2.77         ---      -23.31       1       0
      95       03:31:28.91      -28:00:13.68      RL AGN        1.33       23.82      -43.10       -0.06        0.82        0.57         ---      -22.32       3       1
      96       03:31:29.00      -27:42:57.68      RL AGN        0.73       22.99      -42.10        0.09        0.56        0.66         ---      -21.32       3       0
      97       03:31:29.31      -27:33:20.84         SFG        2.30       24.37      -43.82        0.77        1.85        1.13         ---         ---       1       0
      98       03:31:29.56      -28:00:57.46      RL AGN        0.69       22.96      -41.71        0.10        0.51        0.60         ---      -21.75       3       1
      99       03:31:29.78      -27:32:18.39      RL AGN        0.38       24.39        0.00       -1.05        0.69        0.80         0.9      -18.84       3       0
     100       03:31:29.88      -27:57:22.50         SFG        1.57       24.23      -43.16        0.30        1.23        0.89         ---      -21.67       1       0
     101               ---               ---      RL AGN         ---         ---      -42.54       -2.55         ---         ---         ---         ---       2       1
     102       03:31:30.05      -27:49:45.62      RL AGN        0.36       22.25      -40.63       -0.19        0.55        1.02         ---      -19.51       3       1
     103       03:31:30.06      -27:56:02.36      RL AGN        0.68       24.31       42.06       -0.11        0.63        0.81         ---      -23.73       3       0
     104               ---               ---      RL AGN         ---         ---      -42.60       -0.36         ---         ---         ---         ---       2       1
     105       03:31:30.60      -28:04:23.78         SFG         ---         ---      -43.03       -0.23        0.44        0.72         ---         ---       2       1
     106       03:31:30.73      -27:57:34.88      RL AGN        1.00       24.19      -42.30       -0.88         ---         ---         0.7         ---       3       1
     107       03:31:30.87      -27:58:56.36         SFG        0.45       22.51      -41.34        0.97        0.75        1.68         ---      -22.63       3       0
     108       03:31:31.01      -28:02:58.49         SFG        1.39       23.97      -43.00        0.25         ---         ---         ---      -21.98       1       0
     109       03:31:31.20      -27:32:38.47         SFG         ---         ---      -42.84        0.60        1.74        1.17         ---         ---       2       0
     110       03:31:31.27      -27:34:29.46      RL AGN        0.69       22.98       43.20        0.03         ---         ---         ---      -20.86       3       0
     111       03:31:31.28      -27:59:35.84         SFG        0.64       22.87      -41.58        0.80        0.83        0.96         ---      -21.35       3       0
     112       03:31:31.42      -27:37:27.44         SFG        1.39       23.64      -42.76        0.84        0.94        0.70         ---      -23.14       1       0
     113       03:31:31.57      -27:57:57.49         SFG        1.27       23.59      -42.90        0.17        0.90        0.71         ---      -22.19       1       0
     114       03:31:31.60      -27:45:19.44         SFG        0.18       21.98       40.50        0.99        0.61        3.38         ---      -20.43       3       0
     115       03:31:31.97      -27:35:22.88      RQ AGN        0.91       23.34      -43.01        1.39        0.81        2.15         ---      -24.15       2       0
     116       03:31:32.11      -27:33:38.42      RQ AGN         ---         ---      -43.13       -0.08        1.66        2.42         ---         ---       1       0
     117       03:31:32.17      -27:32:07.04         SFG         ---         ---        0.00        0.78        0.81        1.11         ---         ---       1       0
     118       03:31:32.22      -27:43:08.14      RL AGN        0.96       23.46       43.30        0.06        0.72        0.88         ---      -22.15       3       0
     119       03:31:32.73      -27:41:01.71         SFG        0.69       22.93      -41.65        0.83        1.94        1.75         ---      -20.80       3       0
     120       03:31:32.81      -28:01:15.92         SFG        0.14       22.13       40.34        1.18        0.70        5.89         ---      -21.02       3       0
     121               ---               ---         SFG         ---         ---      -42.94       -0.22         ---         ---         ---         ---       1       1
     122       03:31:33.35      -27:58:01.38         SFG        0.13       21.49      -40.54        0.57         ---         ---         ---      -15.61       2       0
     123       03:31:33.64      -28:00:19.87      RL AGN        0.82       23.10      -42.23        0.02         ---         ---         ---         ---       3       1
     124       03:31:33.81      -27:58:45.16         SFG        0.73       23.30      -42.14        0.36        0.63        0.66         ---      -21.99       1       0
     125       03:31:33.90      -27:31:26.69      RQ AGN         ---         ---        0.00        0.46        1.47        2.67         ---         ---       1       0
     126       03:31:33.97      -27:39:34.17         SFG        1.77       24.07      -43.08        0.25        1.97        0.76         ---      -24.56       1       0
     127       03:31:34.13      -27:55:44.40      RL AGN        1.06       23.51      -42.69       -0.09        0.76        0.79         ---      -21.18       3       0
     128       03:31:34.21      -27:38:28.50      RL AGN        1.04       24.53      -42.50       -1.26        0.36        0.36         0.8      -24.00       3       1
     129       03:31:34.82      -27:56:36.06      RQ AGN        0.93       23.17       42.26        0.60         ---         ---         ---      -23.90       3       0
     130       03:31:35.19      -27:35:08.38         SFG        1.64       24.33      -43.43        0.43        1.01        0.63         ---      -24.42       1       0
     131       03:31:35.23      -28:04:11.68         SFG         ---         ---      -42.36        0.22        0.89        0.84         ---         ---       2       0
     132       03:31:35.27      -27:55:55.85      RQ AGN        0.66       22.87       42.52        0.88        0.58        0.65         ---      -23.59       3       0
     133       03:31:35.43      -28:03:15.69      RQ AGN        1.35       23.63       43.82        1.38        2.02        2.27         ---      -24.26       3       0
     134       03:31:35.47      -27:54:35.53         SFG        1.48       23.89      -42.86        0.45        1.75        1.29         ---         ---       1       0
     135       03:31:35.49      -28:03:09.29      RL AGN        0.38       22.51      -41.41       -0.12        0.54        0.76         ---      -21.09       3       1
     136       03:31:35.90      -27:31:57.50         SFG         ---         ---        0.00        0.89        2.58        6.60         ---         ---       1       0
     137       03:31:36.11      -27:39:40.54         SFG        0.69       23.35      -42.05        0.66        1.01        0.92         ---      -20.69       1       0
     138       03:31:36.39      -27:46:41.34      RL AGN        1.77       24.06      -42.61       -0.46        0.82        0.56         ---      -22.94       3       1
     139       03:31:36.55      -27:31:26.11      RQ AGN         ---         ---        0.00        0.51        2.08        3.21         ---         ---       1       0
     140       03:31:36.95      -27:55:10.56      RQ AGN        3.44       24.54       44.31        0.66        1.54        1.11         ---         ---       3       0
     141       03:31:36.97      -27:43:40.95      RQ AGN        2.46       24.18      -43.60        0.49        2.27        2.35         ---      -22.72       3       0
     142       03:31:37.41      -27:48:49.78      RQ AGN        0.86       23.42        -NaN        0.28        2.03        3.93         ---      -20.11       2       0
     143       03:31:37.72      -27:38:43.26      RQ AGN        0.19       21.64       41.46        0.58        0.50        0.77         ---      -20.84       2       0
     144       03:31:37.73      -27:51:40.93         SFG        0.31       22.55      -41.55        0.65        0.90        3.27         ---      -19.74       3       0
     145       03:31:38.46      -27:59:41.86      RL AGN        1.51       24.68      -43.17       -0.89        0.94        0.76         ---      -21.09       3       1
     146       03:31:38.51      -27:38:08.66         SFG         ---         ---      -42.22       -0.12        2.69        1.49         ---         ---       2       0
     147       03:31:38.69      -27:49:00.84         SFG         ---         ---      -42.79        0.55        1.61        0.77         ---         ---       2       0
     148       03:31:39.04      -27:53:00.10      RL AGN        0.22       21.94      -41.16        0.11        0.48        0.83         ---      -21.46       3       0
     149       03:31:39.50      -27:41:19.64      RQ AGN        2.03       24.60      -42.85        0.89        2.04        1.67         ---      -24.61       3       0
     150       03:31:39.63      -27:49:48.40         SFG        1.91       24.04      -43.67        0.43        1.29        0.74         ---      -23.17       1       0
     151       03:31:39.71      -27:54:47.52         SFG        1.16       23.44      -42.93        0.14        0.54        0.76         ---      -21.05       1       0
     152       03:31:39.98      -27:41:57.05      RQ AGN        0.47       22.81       43.37        0.97        1.25        1.45         ---         ---       3       0
     153       03:31:40.07      -27:36:47.66      RL AGN        0.69       23.54      -42.01       -0.73        0.54        0.49         0.8      -22.64       3       1
     154               ---               ---         SFG         ---         ---      -42.57       -0.23         ---         ---         ---         ---       1       1
     155       03:31:40.17      -27:56:22.49      RQ AGN        5.29       25.07       44.87        0.75        1.43        1.13         ---      -28.18       3       0
     156       03:31:41.00      -27:44:34.94      RQ AGN         ---         ---       43.58        0.51        2.35        2.04         ---         ---       1       0
     157       03:31:41.15      -27:53:36.31         SFG        0.50       22.53      -41.81        0.74        0.73        1.38         ---      -20.77       3       0
     158       03:31:41.45      -27:51:05.33         SFG        0.28       21.95      -41.44        0.85        0.83        0.76         ---         ---       3       0
     159       03:31:41.81      -27:55:37.06         SFG        1.16       23.77      -42.81        0.18        0.75        0.71         ---      -22.06       1       0
     160       03:31:42.11      -27:31:53.76         SFG         ---         ---        0.00        0.79        1.64        0.92         ---         ---       1       0
     161       03:31:42.13      -27:45:48.86      RL AGN        1.77       24.22      -43.16       -0.71        0.88        0.51         ---      -23.04       3       0
     162       03:31:42.50      -27:50:33.18         SFG        0.09       21.03      -40.48        0.99        0.64        2.11         ---      -19.12       3       0
     163               ---               ---         SFG         ---         ---      -41.60        0.01         ---         ---         ---         ---       1       1
     164       03:31:42.78      -27:42:44.74         SFG         ---         ---      -42.78        0.42        0.64        0.63         ---         ---       2       0
     165       03:31:42.82      -27:48:36.36         SFG         ---         ---      -42.87        0.25        1.85        0.99         ---         ---       2       0
     166       03:31:43.18      -27:41:31.02      RL AGN        0.39       22.29       41.34        0.37        0.89        0.57         ---      -18.31       3       0
     167       03:31:43.21      -27:54:05.22      RQ AGN        1.27       24.20       44.10       -0.05        2.00        1.82         1.3      -21.80       2       0
     168       03:31:43.25      -27:39:24.88         SFG        0.69       22.86      -42.53        1.04        0.57        0.65         ---      -21.56       1       0
     169       03:31:43.33      -27:51:01.98         SFG        0.31       22.30       41.63        0.94        0.67        2.11         0.2      -21.93       3       0
     170       03:31:43.43      -27:42:48.64      RQ AGN        0.47       22.94       42.63        0.85        1.15        1.78         1.7      -21.07       3       0
     171       03:31:43.49      -27:47:22.24      RQ AGN        2.21       24.36      -43.51        0.65        2.09        2.66         ---         ---       3       0
     172       03:31:43.77      -27:58:56.64         SFG        1.27       23.92      -43.01       -0.04        0.78        0.70         ---      -22.93       1       0
     173       03:31:43.88      -27:34:55.13         SFG         ---         ---      -42.60        0.64         ---         ---         ---         ---       2       0
     174       03:31:44.01      -27:38:35.12      RQ AGN        2.73       25.31       43.95        0.11         ---         ---         1.1      -24.73       3       0
     175       03:31:44.45      -27:42:12.06         SFG        1.06       23.54      -42.65        0.75        0.68        0.80         0.6      -22.87       1       0
     176       03:31:44.61      -27:40:43.54         SFG        3.02       24.36      -43.53        0.63        1.29        1.25         ---      -24.61       1       0
     177       03:31:45.10      -27:52:28.88         SFG        0.73       22.91      -42.25        0.48        0.65        0.70         ---      -20.84       1       0
     178       03:31:45.36      -27:46:40.16         SFG        1.25       23.55      -42.69        0.77        1.52        1.00         ---         ---       1       0
     179       03:31:45.60      -27:42:04.00         SFG        0.69       22.94      -41.99        0.60        0.56        0.66         ---      -21.84       2       0
     180       03:31:45.89      -27:45:38.92      RL AGN        0.73       22.98      -42.13       -0.28        0.49        0.45         ---      -23.02       3       1
     181       03:31:45.95      -27:38:23.39         SFG         ---         ---      -42.59        0.02        1.04        0.92         ---         ---       2       0
     182       03:31:45.95      -27:51:30.21         SFG        0.68       23.17      -42.30        0.87        1.00        1.18         0.2      -21.52       1       0
     183       03:31:46.07      -28:00:26.28      RL AGN        1.06       24.21      -42.86       -0.89        0.64        0.45         0.8         ---       3       1
     184       03:31:46.23      -27:33:26.86      RL AGN        0.27       22.30      -41.38        0.12         ---         ---         ---         ---       3       0
     185       03:31:46.57      -27:57:34.66         SFG        0.36       23.16      -41.18        0.45        0.73        2.32         0.6      -21.46       2       0
     186               ---               ---         SFG         ---         ---      -42.51       -0.03         ---         ---         ---         ---       1       1
     187       03:31:46.93      -27:32:38.98         SFG        2.30       24.17      -43.60        0.91        1.59        0.96         ---         ---       1       0
     188       03:31:47.37      -27:45:41.86         SFG        1.84       24.05      -42.92       -0.28        0.94        0.45         0.2      -23.74       1       0
     189       03:31:47.48      -27:52:40.58         SFG        0.77       22.95      -41.98        0.83        0.61        0.70         ---      -21.56       3       0
     190       03:31:47.65      -27:50:13.63         SFG        0.45       22.70      -41.85        0.84        0.83        1.26         0.5      -21.04       3       0
     191       03:31:47.76      -27:54:52.05         SFG        0.77       22.79      -42.27        0.93        1.28        0.72        -0.4      -19.90       1       0
     192               ---               ---         SFG         ---         ---      -42.68       -0.09         ---         ---         ---         ---       1       1
     193       03:31:48.05      -27:48:01.62      RQ AGN        1.94       24.16       43.21        0.79        1.45        0.92         ---      -23.78       3       0
     194       03:31:48.09      -28:02:32.18         SFG        0.64       22.92      -42.20        0.97        0.78        0.94         ---      -22.12       1       0
     195       03:31:48.56      -28:04:33.86      RQ AGN         ---         ---       42.52        0.03        0.89        0.70         ---         ---       1       0
     196       03:31:48.60      -27:47:14.03      RQ AGN        2.83       24.29       44.33       -0.27        1.32        0.73         ---      -24.49       2       0
     197       03:31:48.76      -27:33:11.84         SFG         ---         ---      -42.86        0.64        0.86        1.33         0.6         ---       2       0
     198       03:31:48.94      -28:02:13.49         SFG         ---         ---      -41.80        0.67        2.32        1.46         ---         ---       2       0
     199       03:31:49.03      -27:55:19.63         SFG        1.29       23.68      -42.39        0.43        0.72        0.75         ---      -23.28       1       0
     200       03:31:49.07      -27:51:48.02         SFG        2.55       24.19      -43.72        0.31        1.42        0.96         ---      -23.66       1       0
     201       03:31:49.53      -28:03:02.34         SFG        0.43       22.58      -41.83        0.93        0.86        0.86         ---         ---       3       0
     202       03:31:49.49      -27:51:53.86         SFG        1.84       23.92      -43.27        0.46        1.66        1.16         ---      -22.64       1       0
     203       03:31:49.54      -27:43:19.41      RQ AGN        1.32       23.54       43.78        0.81        1.01        1.09         ---      -23.78       3       0
     204       03:31:49.70      -27:43:26.29         SFG        0.62       23.33      -41.83        0.83        0.82        1.02         0.9      -22.71       3       0
     205       03:31:49.87      -27:48:38.63      RL AGN        0.18       23.33       40.48       -2.07         ---         ---         0.7         ---       3       1
     206       03:31:49.85      -27:43:53.55         SFG        0.67       23.13      -41.88        0.66        0.70        0.90         ---      -21.82       3       0
     207       03:31:49.91      -27:50:18.32         SFG        0.73       22.98      -42.38        0.66        0.73        0.67         ---      -21.53       1       0
     208       03:31:50.01      -27:58:06.24      RL AGN        1.11       23.91      -42.68       -0.75        0.47        0.42         0.3      -22.42       3       1
     209       03:31:50.15      -27:39:48.13      RL AGN        1.33       24.87      -42.55       -1.31        0.53        0.46         ---      -23.73       3       1
     210       03:31:50.25      -27:36:31.35         SFG        1.51       23.75      -42.67        0.17        0.68        0.64         ---      -23.06       1       0
     211       03:31:50.30      -27:58:18.91      RQ AGN        1.64       24.88       44.01        0.08        1.77        2.53         1.8      -22.90       3       0
     212       03:31:50.33      -27:41:19.97      RL AGN        0.42       22.62      -40.90       -0.43         ---         ---         0.1         ---       3       1
     213       03:31:50.47      -28:02:58.38         SFG        1.33       23.89      -43.00       -0.16        0.85        0.50         ---      -22.89       1       0
     214       03:31:50.48      -27:52:36.44      RQ AGN        1.70       23.84       43.46        0.28        1.35        1.62         ---         ---       3       0
     215       03:31:50.74      -27:53:52.15      RL AGN        1.77       24.13      -42.69       -0.46         ---         ---         ---         ---       3       1
     216       03:31:50.78      -27:47:03.51      RQ AGN        2.26       25.63       43.38       -0.23        1.51        1.40         1.4      -24.53       2       0
     217               ---               ---         SFG         ---         ---      -42.18       -0.27         ---         ---         ---         ---       1       1
     218       03:31:51.10      -27:44:37.39      RQ AGN        1.91       24.51       43.51        0.74        1.22        0.94         1.2      -24.79       3       0
     219       03:31:51.23      -27:50:55.61         SFG        2.38       23.88      -43.14        0.00        1.10        0.69        -0.3      -25.12       1       0
     220       03:31:51.42      -27:43:22.66         SFG        1.24       23.46      -42.85        0.42        0.72        0.78         ---         ---       1       0
     221       03:31:51.85      -27:56:48.59      RQ AGN        1.83       24.07       43.90       -0.00        0.89        0.57         ---         ---       2       0
     222       03:31:51.93      -27:53:26.77      RQ AGN        2.94       24.15       44.33        0.76        1.76        3.50         0.2      -24.48       3       0
     223               ---               ---         SFG         ---         ---      -42.70       -0.26         ---         ---         ---         ---       1       1
     224       03:31:52.00      -27:43:21.32         SFG        1.50       24.48      -43.15       -0.31        1.23        1.25         ---      -23.50       1       0
     225       03:31:52.14      -27:39:26.53      RQ AGN        2.30       25.29       43.26       -0.33        1.84        1.41         0.5      -23.94       2       0
     226       03:31:52.30      -27:47:52.44      RQ AGN        1.91       23.88       43.62        0.95        1.99        1.67         ---      -23.09       3       0
     227       03:31:52.43      -28:03:18.04      RQ AGN         ---         ---      -42.66        0.06        2.23        2.20         ---         ---       1       0
     228       03:31:52.79      -27:44:30.23         SFG        2.06       24.53      -43.15        0.38        1.69        1.32         0.9      -23.00       1       0
     229       03:31:53.24      -27:54:10.16         SFG        1.22       23.41      -42.54        0.49        0.81        0.74         ---      -21.64       1       0
     230       03:31:53.27      -27:40:30.76      RQ AGN        2.06       24.03      -43.40        1.08        2.91        3.93         ---      -22.72       3       0
     231       03:31:53.30      -27:38:33.11      RL AGN        0.64       23.05       42.14       -0.17        1.55        2.06         ---      -19.57       3       0
     232       03:31:53.42      -28:02:21.15      RL AGN        1.22       24.35      -42.97       -1.28        0.89        0.52        -0.1      -23.59       3       0
     233       03:31:53.57      -27:41:56.80         SFG        1.38       23.70      -42.57        0.39        1.12        0.73         ---      -21.99       1       0
     234       03:31:53.73      -27:54:22.00         SFG        0.73       23.05      -41.99        0.83        0.73        0.97         ---      -22.33       3       0
     235       03:31:54.10      -27:50:04.92      RQ AGN        0.74       23.30       42.33        0.80        0.70        0.76         1.5      -22.22       3       0
     236       03:31:54.40      -27:45:30.35      RQ AGN         ---         ---      -42.47       -0.38        2.08        2.20         ---         ---       1       0
     237       03:31:54.42      -27:44:02.76         SFG        1.08       23.41      -42.53        0.31        0.68        0.70         ---      -22.33       1       0
     238       03:31:54.47      -27:51:05.36      RQ AGN        2.46       24.19       43.93        0.47        1.94        1.42         ---         ---       3       0
     239       03:31:54.50      -28:02:22.38         SFG        1.64       23.85      -43.06        1.01        0.98        0.74         ---      -24.76       1       0
     240       03:31:54.65      -28:01:01.60      RQ AGN        0.69       23.10       42.51        0.32        0.59        0.70         ---      -21.95       2       0
     241       03:31:54.67      -27:49:44.26         SFG        2.46       24.16      -43.71        0.68        1.58        1.00         ---      -23.18       1       0
     242       03:31:54.71      -27:39:22.97      RQ AGN        2.92       24.37       43.88        0.12        1.31        1.16         ---      -25.23       3       0
     243       03:31:54.73      -27:53:41.25         SFG        1.98       23.90      -43.26        0.86         ---         ---         ---      -23.17       1       0
     244       03:31:54.86      -27:53:40.96         SFG        1.93       24.28      -43.22        0.53        1.45        0.95         0.8         ---       1       0
     245       03:31:54.98      -27:44:10.50      RL AGN        0.76       23.81      -42.22       -0.26        0.73        0.68         1.0      -20.81       3       0
     246       03:31:55.28      -27:46:34.79         SFG        0.95       23.40      -42.61        0.77        0.64        0.83         ---      -22.38       1       0
     247       03:31:55.45      -27:37:28.38         SFG        2.62       24.28      -43.08        0.41        1.26        1.15         ---         ---       1       0
     248       03:31:55.61      -27:37:17.08         SFG        1.27       23.58      -42.96        0.60        1.20        1.91         ---      -21.85       1       0
     249       03:31:55.58      -27:41:04.28         SFG        2.46       24.31      -43.16        0.42         ---         ---         ---      -23.04       1       0
     250       03:31:55.67      -27:38:40.16         SFG        0.52       22.70      -41.52        0.80        0.72        1.47         ---      -20.65       3       0
     251       03:31:55.78      -27:53:47.43      RQ AGN        2.21       24.19      -43.80        0.54        1.61        1.12         ---      -23.52       2       0
     252       03:31:56.18      -27:41:40.20      RL AGN        0.69       22.85      -41.95       -0.12        0.57        0.81         ---      -20.36       3       1
     253       03:31:56.27      -27:40:01.56         SFG         ---         ---      -42.47        0.33        1.56        0.75         0.8         ---       2       0
     254       03:31:56.41      -27:35:51.64         SFG        1.84       23.94      -43.32        0.55        1.25        0.83         ---      -22.78       1       0
     255       03:31:56.43      -27:52:36.63      RL AGN        1.27       23.82      -43.16       -0.32        0.64        0.52         0.7      -23.32       3       0
     256       03:31:56.70      -27:52:25.65         SFG        1.27       23.98      -42.96        0.20        0.87        0.74         1.1         ---       1       0
     257       03:31:56.81      -27:49:33.96         SFG        0.77       23.21      -41.70        0.40        0.63        0.70         ---      -20.92       2       0
     258       03:31:56.88      -27:59:39.23         SFG        1.16       23.51      -42.11        0.65        1.61        1.17         ---      -20.97       1       0
     259       03:31:56.87      -28:01:48.76      RQ AGN        1.38       23.60       43.29        0.69        1.32        1.36         ---      -23.58       3       0
     260               ---               ---         SFG         ---         ---      -42.49       -0.05         ---         ---         ---         ---       1       1
     261       03:31:57.79      -27:42:08.71      RL AGN        0.67       23.24       42.63       -0.15        0.69        0.51         0.7      -21.70       3       0
     262       03:31:57.75      -28:05:28.25         SFG         ---         ---      -42.96       -0.31        1.22        0.91         ---         ---       2       1
     263       03:31:58.11      -27:35:21.66         SFG        2.06       24.34      -43.63        0.80        1.34        0.81         ---      -25.02       1       0
     264       03:31:58.20      -27:38:16.55         SFG        1.16       23.48      -42.69        0.24        0.71        0.60         0.2      -22.53       1       0
     265       03:31:58.27      -27:50:41.93      RQ AGN        1.51       24.07       44.05        1.03        1.99        2.71         1.1      -22.42       3       0
     266       03:31:58.75      -27:31:59.45         SFG         ---         ---        0.00        0.81        0.82        1.26         ---         ---       1       0
     267       03:31:58.75      -27:36:23.69         SFG        0.73       22.94      -42.33        0.92        0.62        0.70         ---      -22.38       1       0
     268       03:31:58.90      -27:48:24.52         SFG         ---         ---      -41.99        0.49        2.21        1.61         ---         ---       2       0
     269       03:31:58.92      -27:43:59.20      RL AGN        0.69       23.04      -42.34       -0.34        0.58        0.44         ---      -20.17       3       1
     270       03:31:59.37      -27:51:58.83         SFG        1.40       23.57      -43.18        0.57        0.77        0.65         ---      -23.73       1       0
     271       03:31:59.58      -27:47:32.13      RL AGN        1.40       23.57      -42.59       -0.30        1.31        0.84         ---         ---       3       1
     272       03:31:59.63      -27:35:59.75         SFG        1.33       23.72      -42.93        0.76        0.76        0.89         ---      -23.15       1       0
     273       03:31:59.81      -27:35:27.16         SFG        1.51       23.71      -43.01        0.85        1.10        0.74         ---      -22.30       1       0
     274       03:31:59.83      -27:45:40.50      RL AGN         ---         ---      -42.13       -0.85        1.24        0.65         0.7         ---       2       1
     275               ---               ---         SFG         ---         ---      -42.56       -0.04         ---         ---         ---         ---       1       1
     276               ---               ---         SFG         ---         ---      -42.76       -0.19         ---         ---         ---         ---       1       1
     277       03:32:00.41      -28:02:22.48         SFG        1.27       23.72      -42.30        0.37        0.89        0.73         ---      -22.52       1       0
     278       03:32:00.84      -27:35:56.76      RL AGN        0.27       23.49       42.05       -1.20        0.58        0.67        -0.1      -17.87       3       0
     279       03:32:01.15      -27:33:13.75         SFG        0.82       23.28      -42.69        0.86        0.88        0.86         ---      -22.39       1       0
     280       03:32:01.28      -27:53:36.10         SFG        1.95       23.75      -43.13        0.83        1.56        0.69         0.4         ---       1       0
     281       03:32:01.36      -28:04:40.44         SFG         ---         ---      -42.93        0.29        0.49        0.63         ---         ---       2       0
     282       03:32:01.38      -27:52:24.53         SFG        1.25       23.42      -42.52        0.79        1.44        0.81         ---         ---       1       0
     283       03:32:01.42      -27:46:46.99      RL AGN        1.36       26.86       44.30       -2.61        1.08        0.62         1.2         ---       3       0
     284       03:32:02.14      -27:41:28.43         SFG        0.53       22.77      -42.04        0.59        0.92        0.75         ---      -19.84       1       0
     285       03:32:02.56      -28:03:21.02      RQ AGN        1.01       23.39       44.00        1.33        1.86        2.12         ---      -22.69       3       0
     286       03:32:02.82      -27:32:23.17         SFG        0.96       23.35      -42.51        0.92        0.56        0.77         ---      -23.51       1       0
     287       03:32:02.82      -27:56:12.91      RL AGN        2.44       25.11      -43.61       -0.75        1.22        0.68         1.0         ---       3       0
     288       03:32:03.04      -27:35:16.48      RQ AGN         ---         ---       43.21        1.28         ---         ---         ---         ---       1       0
     289       03:32:03.17      -28:03:29.38      RL AGN        1.06       23.85      -42.83       -0.31        0.74        1.51         ---      -21.40       3       0
     290       03:32:03.27      -27:55:27.81         SFG        2.38       24.22      -43.43        0.86        1.60        1.11         ---      -23.43       1       0
     291       03:32:03.65      -27:46:03.64      RL AGN        0.57       22.80       43.08        0.18        0.69        0.80        -0.2      -22.26       3       0
     292       03:32:03.88      -27:57:04.32         SFG        0.30       22.18      -40.42        0.99         ---         ---         ---      -21.45       3       0
     293       03:32:03.88      -27:58:05.16      RL AGN        1.39       24.76      -42.98       -0.95        0.39        0.50         1.5      -22.36       3       1
     294       03:32:03.99      -27:43:37.45         SFG        0.96       23.21      -42.21        0.88        0.60        0.69         ---      -22.29       1       0
     295       03:32:04.05      -27:58:48.36         SFG        3.15       24.44      -43.88        0.89        1.65        1.35         ---         ---       1       0
     296       03:32:04.30      -28:01:56.78      RQ AGN         ---         ---      -42.70        0.85        1.47        2.78         ---         ---       1       0
     297       03:32:04.33      -27:33:06.84         SFG        0.86       23.41      -42.92        0.49        0.75        0.70         ---      -22.29       1       0
     298       03:32:04.67      -28:00:57.60      RL AGN        1.06       24.07        0.00       -0.06        0.77        0.79         0.9      -22.48       3       0
     299       03:32:04.69      -27:33:47.84      RQ AGN        1.16       23.46       43.55        0.66        0.76        0.93         ---      -22.56       3       0
     300       03:32:04.85      -27:41:27.39      RQ AGN        0.72       22.92       43.18        0.30        0.82        0.90         ---      -19.82       2       0
     301       03:32:04.85      -27:46:46.96         SFG        2.30       24.18      -42.75        0.99        1.56        0.85         0.6      -24.46       1       0
     302       03:32:04.93      -28:02:14.14         SFG        0.91       23.35      -42.43        0.67        0.62        0.87         ---      -21.45       1       0
     303       03:32:05.23      -28:04:15.13      RQ AGN         ---         ---       43.65        1.51        3.10        3.30         ---         ---       2       0
     304       03:32:05.50      -27:59:21.99      RQ AGN         ---         ---      -42.92        0.34         ---         ---         ---         ---       1       0
     305       03:32:05.75      -27:57:42.88         SFG        1.98       23.91      -42.92        0.81        1.18        0.91         ---         ---       1       0
     306       03:32:05.82      -27:48:20.06      RQ AGN         ---         ---       41.16        0.57        1.51        0.98         ---         ---       1       0
     307       03:32:06.00      -27:45:07.16      RQ AGN        1.07       23.31       42.17        0.85        0.63        0.83         ---      -22.75       3       0
     308       03:32:06.09      -27:32:35.52      RL AGN        1.06       25.74       43.97       -1.72        0.61        0.69         ---         ---       3       0
     309       03:32:06.38      -27:56:26.84         SFG         ---         ---      -42.38        0.80        1.25        0.74         0.6         ---       2       0
     310       03:32:06.44      -27:47:28.76      RQ AGN        1.02       23.69       42.47        0.51        0.55        0.59         0.9      -23.36       3       0
     311       03:32:06.62      -28:00:14.36      RL AGN        0.34       22.27       41.84       -0.05        0.55        0.55         ---      -20.10       3       0
     312       03:32:06.99      -28:01:36.98         SFG         ---         ---      -42.72        0.38         ---         ---         ---         ---       2       0
     313       03:32:06.96      -27:56:10.22      RQ AGN        0.77       23.08       42.77        0.89        0.69        0.86         ---      -22.56       3       0
     314       03:32:07.32      -27:51:20.37      RQ AGN        1.64       24.07       42.89        0.36        1.16        0.76         0.6      -23.77       3       0
     315       03:32:07.59      -27:49:26.76         SFG        0.45       22.53      -41.08        0.96        0.77        1.77         ---      -21.07       3       0
     316       03:32:07.75      -28:00:54.90         SFG        0.35       22.33      -41.81        1.19        0.64        2.72         ---      -21.65       3       0
     317       03:32:08.23      -27:58:13.91      RQ AGN         ---         ---      -42.55        0.31        2.34        2.01         ---         ---       1       0
     318       03:32:08.35      -27:40:46.78      RQ AGN         ---         ---       43.19        0.74        4.43        4.91         ---         ---       1       0
     319       03:32:08.53      -27:46:48.29      RQ AGN        0.31       22.74       41.03        0.73        0.65        1.68         0.9      -21.50       2       0
     320       03:32:08.66      -27:47:34.36      RL AGN        0.54       24.20       43.85        0.21        1.46        1.76         0.0      -23.80       3       0
     321       03:32:08.67      -27:40:42.88         SFG        0.37       22.33      -41.62        0.91        0.89        2.57         ---      -20.82       3       0
     322       03:32:08.78      -27:32:39.66         SFG        4.69       25.03      -44.77        0.87        0.75        1.29         ---         ---       1       0
     323       03:32:08.99      -27:58:28.45      RL AGN        1.84       23.91       44.07       -0.09        1.01        0.58         ---      -24.15       3       1
     324       03:32:09.36      -28:02:03.37      RQ AGN         ---         ---      -42.41        0.30        1.59        2.25         ---         ---       1       0
     325       03:32:09.71      -27:42:48.10      RL AGN        0.73       23.38       41.91       -0.93        0.53        0.53        -0.6      -22.84       3       1
     326       03:32:09.76      -27:53:12.84         SFG        0.74       23.03       41.35        0.86        0.67        0.86         ---      -21.53       3       0
     327       03:32:09.78      -27:44:42.43         SFG        0.09       20.94       39.35        1.34        0.83        7.68         ---      -18.84       3       0
     328               ---               ---         SFG         ---         ---      -41.31       -0.26         ---         ---         ---         ---       1       1
     329       03:32:09.83      -27:35:03.76         SFG        0.77       23.15      -42.43        0.95        0.75        0.85         ---      -20.91       1       0
     330       03:32:09.81      -27:50:15.94      RQ AGN        6.62       24.95       44.34        0.18         ---         ---         0.4         ---       3       0
     331       03:32:10.05      -27:31:28.23         SFG         ---         ---        0.00        0.74        0.59        0.98         ---         ---       1       0
     332       03:32:10.14      -27:59:38.25      RL AGN        0.69       24.32      -42.11       -1.52        0.50        0.41         ---      -22.86       3       1
     333       03:32:10.43      -27:55:06.60         SFG        1.33       23.57        -NaN        0.51        0.71        0.70         ---      -22.45       1       0
     334       03:32:10.59      -27:34:05.23         SFG        0.22       21.87      -41.44        1.10        0.82        4.53         ---      -18.88       3       0
     335       03:32:10.62      -28:03:59.62      RQ AGN         ---         ---      -43.07        0.38        0.84        0.96         ---         ---       1       0
     336       03:32:10.69      -28:05:04.85         SFG         ---         ---      -42.47        0.72        1.15        1.00         ---         ---       2       0
     337       03:32:10.72      -27:48:07.09         SFG        0.65       23.07       40.96        0.86        0.83        1.18         1.0      -20.69       3       0
     338       03:32:10.79      -27:46:27.80      RL AGN        1.61       24.29       42.43       -0.98        0.82        0.43         0.4      -23.77       3       1
     339       03:32:10.82      -27:59:26.81      RL AGN        0.68       24.07      -42.46       -0.87        0.49        0.31         2.3      -23.61       3       1
     340       03:32:10.85      -27:56:38.08         SFG        0.55       22.74      -41.78        1.01        0.65        0.79         ---      -22.33       3       0
     341       03:32:10.91      -27:44:14.93      RL AGN        1.62       25.43       44.24       -1.04        1.73        1.60         0.3      -23.89       3       0
     342       03:32:10.92      -27:47:22.82         SFG        0.42       22.39       40.77        0.79        0.65        1.41         ---      -21.38       3       0
     343       03:32:10.99      -27:40:53.76      RL AGN        1.91       24.81       43.97       -1.00         ---         ---         0.7         ---       3       1
     344       03:32:11.17      -27:34:03.00      RL AGN        0.13       21.34      -41.06       -0.10        0.59        0.95         ---      -17.73       3       1
     345       03:32:11.31      -27:52:13.22      RQ AGN        3.53       24.51       44.73        0.42        1.62        1.52         ---      -24.08       3       0
     346       03:32:11.49      -27:48:15.66      RL AGN        0.55       22.66      -41.55       -0.60        0.53        0.41        -0.4      -22.69       3       0
     347       03:32:11.50      -27:47:13.09         SFG        0.58       23.41       41.29        0.49        0.91        1.41         0.6      -21.14       2       0
     348       03:32:11.64      -27:37:25.97      RL AGN        0.61       24.60       43.95       -0.32        1.83        1.76         0.2      -24.13       3       0
     349       03:32:11.71      -27:34:13.41      RL AGN        1.11       23.76      -43.19       -0.43        0.50        0.41         ---      -22.98       3       1
     350       03:32:11.89      -27:38:20.26         SFG        0.35       22.27      -41.23        0.94        0.75        2.51         ---      -20.84       3       0
     351       03:32:11.95      -27:38:40.20         SFG        0.73       23.05      -41.86        1.02        0.86        1.01         ---      -21.78       3       0
     352       03:32:11.98      -27:33:58.46         SFG        0.69       22.94      -42.77        0.86        0.71        0.89         ---      -21.53       1       0
     353       03:32:12.03      -27:37:49.04         SFG        0.86       23.15      -42.62        0.84        0.68        0.82         ---      -21.64       1       0
     354       03:32:12.18      -28:05:16.30      RQ AGN         ---         ---      -43.26        0.57        1.07        0.73         ---         ---       1       0
     355       03:32:12.39      -27:43:53.62         SFG        0.42       22.32      -41.18        0.86        0.75        2.19         ---      -20.47       3       0
     356       03:32:12.42      -28:01:01.70         SFG        0.64       23.21      -42.38        0.75        0.74        1.13         ---      -21.42       1       0
     357       03:32:12.39      -27:45:29.95         SFG        3.55       24.50      -43.39        0.13         ---         ---         ---         ---       1       0
     358       03:32:12.72      -27:35:23.64         SFG        0.42       22.42      -42.15        0.82        0.77        2.16         ---      -21.10       1       0
     359       03:32:13.04      -27:42:27.68      RL AGN        0.73       22.89      -41.64       -0.16       -0.02        0.01         ---      -17.80       3       1
     360               ---               ---      RL AGN         ---         ---      -42.08       -1.70         ---         ---         1.0         ---       2       1
     361       03:32:13.24      -27:40:43.39         SFG        1.39       23.78      -42.83        0.00        1.04        0.63         ---      -21.65       1       0
     362       03:32:13.25      -27:42:40.86      RQ AGN        0.61       23.14       43.21        0.85        0.78        0.96         0.9      -22.85       3       0
     363       03:32:13.32      -27:39:35.03         SFG         ---         ---      -42.46        0.69        1.84        1.00         0.9         ---       2       0
     364       03:32:13.39      -27:33:04.94      RQ AGN        3.02       24.45       44.82        0.68        2.59        6.36         ---         ---       3       0
     365       03:32:13.48      -27:49:52.83      RL AGN        0.73       22.77      -41.65        0.17        0.56        0.56        -0.3      -22.16       3       0
     366       03:32:13.58      -27:34:04.37         SFG        0.64       23.20      -42.51        0.41        0.69        1.00         ---      -20.87       1       0
     367       03:32:13.62      -28:01:01.06         SFG        0.60       22.71      -42.21        0.90        0.73        0.93         ---      -22.11       1       0
     368       03:32:13.85      -27:55:59.95      RQ AGN         ---         ---       42.93        0.33        2.24        2.21         ---         ---       1       0
     369       03:32:14.14      -27:49:10.09      RQ AGN        2.08       24.50       42.70        0.04        1.37        0.72         0.9      -23.01       3       0
     370       03:32:14.43      -27:45:40.72         SFG        0.30       22.01      -40.36        0.73        0.68        2.72         ---      -19.51       3       0
     371       03:32:14.60      -27:43:06.10      RQ AGN        6.19       24.95      -43.75       -0.10        2.24        2.12         ---         ---       3       1
     372       03:32:14.65      -28:02:19.96         SFG        0.35       22.25      -41.59        1.09        0.76        2.43         ---      -21.54       3       0
     373       03:32:14.83      -27:56:40.49      RL AGN        0.73       23.17      -42.07       -0.56        0.55        0.52        -0.3      -23.77       3       0
     374       03:32:15.14      -28:05:22.24      RQ AGN         ---         ---      -43.19        1.10        0.58        1.55         ---         ---       1       0
     375       03:32:15.32      -27:50:37.24      RQ AGN        1.51       23.84       42.82        0.48         ---         ---         0.9         ---       3       0
     376       03:32:15.41      -27:37:06.46      RL AGN        1.39       24.07      -42.46       -0.57        0.61        0.46         ---      -23.32       3       1
     377       03:32:15.48      -27:59:15.28         SFG        0.22       21.78      -41.33        0.69        0.77        2.06         ---      -19.85       2       0
     378       03:32:15.85      -28:04:03.14         SFG         ---         ---      -43.04        0.68        0.64        0.77         ---         ---       2       0
     379       03:32:15.89      -28:03:47.23         SFG        0.45       23.10      -42.34        0.58        0.74        1.32         ---         ---       1       0
     380       03:32:15.95      -27:34:38.18      RL AGN        0.91       23.44      -43.10       -0.53        0.49        0.54        -0.2      -22.41       3       1
     381       03:32:16.08      -27:39:03.96         SFG         ---         ---      -42.74        0.58        1.75        0.72         ---         ---       2       0
     382       03:32:16.16      -27:49:41.74      RQ AGN        0.67       22.81       41.61        0.86        0.56        0.68         ---      -22.38       2       0
     383       03:32:16.20      -27:39:30.35      RQ AGN        1.32       23.83       44.19        1.23        2.18        2.02         ---         ---       3       0
     384       03:32:16.64      -27:39:52.13         SFG        0.73       23.06      -42.29        0.47        0.76        0.73         ---         ---       1       0
     385       03:32:16.71      -28:04:23.56         SFG         ---         ---      -42.85        0.82        0.58        0.81         ---         ---       2       0
     386       03:32:17.06      -27:58:46.23      RL AGN        1.96       25.61      -43.36       -1.50        1.23        0.56         0.4         ---       3       0
     387       03:32:17.06      -27:59:16.62         SFG        0.22       22.23      -40.68        0.92        0.67        4.54         0.7      -21.83       3       0
     388       03:32:17.14      -27:43:03.29      RQ AGN        0.57       23.09       42.90        1.09        0.88        1.39         0.5      -21.72       3       0
     389       03:32:17.17      -27:52:20.85      RQ AGN        1.10       23.76       43.91        0.43        0.79        1.06         0.9      -23.15       3       0
     390       03:32:17.28      -27:49:08.18      RQ AGN        1.98       23.98       42.14        0.29        1.26        0.81         ---         ---       3       0
     391       03:32:17.44      -27:50:03.05         SFG        1.62       23.69      -42.58        0.89        1.00        0.74         ---         ---       1       0
     392       03:32:17.50      -27:58:55.41         SFG        1.06       23.27      -42.66        0.98        0.59        0.95         ---      -22.49       1       0
     393       03:32:17.72      -28:02:29.37         SFG        0.35       22.28      -41.83        1.04        0.72        3.23         ---      -21.90       3       0
     394       03:32:17.87      -27:50:59.28         SFG        0.12       21.63       39.67        0.82        0.71        5.42         0.9      -19.30       3       0
     395       03:32:17.94      -27:46:39.69         SFG        1.84       23.83      -42.17        0.43         ---         ---         ---         ---       1       0
     396       03:32:18.01      -27:47:18.53      RL AGN        0.73       23.91       41.78       -1.15        0.44        0.40         0.2      -23.96       3       0
     397       03:32:18.03      -27:49:53.07      RQ AGN        0.67       22.86       41.97        0.89        0.61        0.67         ---      -22.68       2       0
     398       03:32:18.30      -28:00:08.28         SFG        1.06       23.28      -42.68        1.01        0.59        0.86         ---      -22.97       1       0
     399       03:32:18.34      -27:50:55.18      RQ AGN        1.54       23.83       43.97        0.25        0.82        1.40         ---         ---       3       0
     400       03:32:18.50      -27:31:45.58      RQ AGN         ---         ---        0.00        0.67        3.97        4.37         ---         ---       1       0
     401       03:32:18.60      -27:38:05.17      RQ AGN         ---         ---      -42.97        0.62        2.09        1.86         ---         ---       1       0
     402       03:32:18.83      -27:51:35.49      RQ AGN        3.66       24.53       44.31        0.43        1.25        1.20         ---         ---       3       0
     403       03:32:19.04      -27:52:14.81      RQ AGN        1.98       24.07      -42.82        0.33        1.55        1.58         ---         ---       3       0
     404       03:32:19.11      -27:44:29.97      RQ AGN        3.36       24.56      -43.45        0.67        3.20        3.31         ---         ---       2       0
     405       03:32:19.10      -28:03:21.74         SFG        0.96       23.31      -42.59        0.77        0.66        0.77         ---      -22.47       1       0
     406               ---               ---         SFG         ---         ---      -42.05       -0.21         ---         ---         ---         ---       1       1
     407       03:32:19.28      -27:54:06.05      RL AGN        0.91       25.57      -42.14       -2.58        0.44        0.42         ---      -23.85       3       1
     408       03:32:19.16      -27:31:38.39         SFG         ---         ---        0.00        1.01        0.61        3.42         ---         ---       3       0
     409       03:32:19.27      -27:54:01.70         SFG        0.28       21.92      -40.67        0.83        0.50        0.61         ---         ---       3       0
     410       03:32:19.30      -27:52:19.38      RL AGN        1.10       23.37      -42.27       -0.23        0.44        0.41         ---      -23.06       3       1
     411       03:32:19.38      -27:40:51.60      RQ AGN        0.68       23.03       42.06        1.04        1.01        1.40         ---      -22.11       3       0
     412       03:32:19.51      -27:52:17.69      RL AGN        1.06       23.93      -42.24       -0.51        0.49        0.45         ---      -22.78       3       0
     413       03:32:19.68      -27:46:01.81      RQ AGN        1.98       24.02       42.62        0.76        2.13        1.25         ---         ---       3       0
     414       03:32:19.81      -27:41:22.74      RQ AGN        0.23       22.37       40.89        1.25        1.29        2.19         0.5      -20.68       3       0
     415       03:32:19.90      -27:57:20.38         SFG        0.67       23.15      -42.38        0.50        0.68        0.76         0.5      -21.30       1       0
     416       03:32:20.00      -27:57:04.97         SFG        1.00       23.20      -41.86        0.89        0.64        0.83         ---      -22.51       3       0
     417       03:32:20.06      -27:44:24.79      RQ AGN        2.83       24.24       43.10       -0.12         ---         ---         ---         ---       3       1
     418       03:32:20.13      -27:34:23.84      RQ AGN        1.11       23.34      -43.29        0.78        0.46        0.90         ---      -23.71       2       0
     419       03:32:20.26      -27:52:22.04         SFG        0.34       22.40        0.00        1.01        0.80        3.20         0.5      -20.72       3       0
     420       03:32:20.51      -27:56:28.79      RL AGN        0.42       22.30      -41.40       -0.14        1.37        0.82         ---      -17.14       3       1
     421       03:32:20.64      -27:42:34.95         SFG        1.70       23.72      -42.23        1.07        1.21        0.74         ---      -22.44       1       0
     422       03:32:20.71      -27:56:42.32         SFG        0.60       22.69      -42.16        0.65        0.83        0.92         ---      -19.28       1       0
     423       03:32:20.92      -27:47:05.42         SFG        0.67       22.94       41.10        1.05        0.76        0.84         0.9      -22.99       3       0
     424       03:32:20.96      -27:33:46.12         SFG        0.69       23.11      -42.63        0.85        0.73        0.91         ---      -23.24       1       0
     425       03:32:21.07      -27:35:30.05         SFG        1.11       24.33      -42.62        0.92        1.23        2.23         0.9         ---       1       0
     426       03:32:21.28      -27:44:35.63      RL AGN        0.52       23.37       41.27       -0.91        0.53        0.46         1.0      -22.37       3       1
     427       03:32:21.54      -28:04:51.38         SFG         ---         ---      -43.18        0.10        0.69        0.72         ---         ---       2       0
     428       03:32:21.71      -28:01:53.36      RL AGN        0.53       23.04      -42.41       -0.81        0.55        0.42         ---      -22.85       3       0
     429               ---               ---         SFG         ---         ---      -41.97       -0.16         ---         ---         ---         ---       1       1
     430       03:32:21.92      -27:40:01.52         SFG         ---         ---      -42.84       -0.09         ---         ---         ---         ---       2       1
     431       03:32:22.03      -27:42:43.28      RQ AGN        1.61       23.61       42.24        0.70        1.20        0.83         0.4         ---       3       0
     432       03:32:22.02      -27:54:28.44         SFG        0.20       21.62       40.56        1.40        0.74        5.45         ---      -20.28       3       0
     433       03:32:22.15      -28:02:02.69         SFG        1.06       23.57      -42.94        0.89        0.64        0.81         ---      -23.54       1       0
     434       03:32:22.19      -27:49:36.73      RQ AGN        2.64       24.27      -42.90        0.27        1.72        1.78         ---         ---       3       0
     435       03:32:22.28      -27:48:04.47      RQ AGN        2.91       24.30      -43.00       -0.09        1.70        1.87         ---         ---       3       0
     436       03:32:22.47      -27:49:34.90         SFG        0.73       23.28      -41.68        0.74        0.77        0.88         1.1         ---       3       0
     437       03:32:22.53      -27:48:04.32      RL AGN        2.64       24.05       43.16       -0.33        1.36        0.94         0.3      -23.26       3       1
     438       03:32:22.58      -28:00:23.66         SFG        0.12       22.32      -40.83        0.13        0.75        7.42         1.4      -20.94       2       0
     439       03:32:22.59      -27:44:25.84      RQ AGN        0.74       23.42       41.72        0.64        0.66        0.80         0.8      -22.87       2       0
     440       03:32:22.72      -27:41:26.52      RQ AGN        1.91       23.80      -43.08        0.54        1.42        0.71         0.4         ---       2       0
     441       03:32:22.82      -27:55:29.93      RQ AGN        1.64       23.74       42.63        0.23        1.16        0.64         ---         ---       3       0
     442       03:32:22.83      -27:32:12.48         SFG        0.73       23.30      -42.10        0.90        0.72        0.95         ---      -23.96       1       0
     443       03:32:23.00      -27:54:52.42         SFG        0.66       22.91       41.07        0.64        0.80        0.90         ---      -21.93       3       0
     444       03:32:23.23      -27:31:31.12         SFG         ---         ---        0.00       -0.31        0.69        0.43         ---         ---       1       1
     445       03:32:23.44      -28:04:55.67         SFG         ---         ---      -43.09        0.14        0.77        0.55         ---         ---       2       0
     446       03:32:23.66      -27:49:38.13         SFG        0.58       22.75       41.25        0.78        0.95        1.32         ---      -21.15       3       0
     447       03:32:23.68      -27:36:48.20         SFG        0.08       21.43      -39.05        1.53        0.77        6.30         0.7      -19.48       3       0
     448       03:32:23.79      -27:58:45.59         SFG        0.12       22.01       40.54        1.10        1.02        8.37         1.2      -19.36       3       0
     449       03:32:24.19      -27:58:00.23         SFG        0.69       23.04      -42.02        0.87         ---         ---         ---         ---       1       0
     450       03:32:24.29      -28:01:14.27      RL AGN        0.62       23.13      -42.41       -0.35        0.57        0.56         0.1      -22.60       3       0
     451       03:32:24.53      -27:54:42.95         SFG        0.12       21.32      -39.17        1.09        0.69        6.50         0.6      -19.07       3       0
     452       03:32:24.54      -27:40:10.46      RQ AGN        0.91       23.15       42.99        0.86        0.62        0.93         ---      -21.86       3       0
     453       03:32:24.66      -27:53:34.30         SFG        1.98       24.18      -42.63        0.37        1.23        0.78         ---         ---       1       0
     454       03:32:25.06      -27:38:22.56         SFG        1.35       24.13      -43.31        0.44        0.77        0.72         0.7      -23.55       1       0
     455       03:32:25.16      -27:54:50.15      RL AGN        1.09       23.79       42.95       -0.04        0.54        0.60         0.7      -23.40       3       0
     456       03:32:25.16      -27:42:18.79      RQ AGN        1.62       23.99       43.78        0.83        1.49        1.40         0.7      -24.46       3       0
     457       03:32:25.94      -27:39:30.32         SFG         ---         ---      -42.91        0.43         ---         ---         ---         ---       2       0
     458       03:32:26.43      -27:40:09.98      RL AGN        1.11       23.34      -43.34       -0.03         ---         ---         ---      -22.49       3       1
     459       03:32:26.43      -27:34:34.29         SFG        0.56       22.66      -42.15        1.02        0.71        0.77         ---      -21.19       1       0
     460       03:32:26.50      -27:40:35.54      RQ AGN        1.03       23.26       43.87        1.73        1.87        2.10         ---      -24.81       3       0
     461       03:32:26.52      -27:32:42.04      RQ AGN         ---         ---      -42.15        1.46        3.70        3.20         ---         ---       2       0
     462       03:32:26.72      -27:36:13.79         SFG        1.11       23.55      -43.09        0.48        0.69        0.79         ---      -21.42       1       0
     463       03:32:26.76      -28:04:54.34         SFG         ---         ---      -43.10       -0.27         ---         ---         ---         ---       2       0
     464       03:32:26.98      -27:41:05.03      RL AGN        0.73       25.67       44.26       -1.34        1.48        1.40         0.9      -24.32       3       0
     465       03:32:27.08      -28:04:48.11      RQ AGN         ---         ---      -43.09        0.69        1.22        1.50         ---         ---       1       0
     466       03:32:27.12      -28:01:24.28      RQ AGN        0.53       22.65       43.13        1.46        1.27        1.83         ---      -22.62       3       0
     467       03:32:27.25      -27:55:59.59         SFG        1.06       23.37      -42.36        0.75        0.48        0.54         ---         ---       1       0
     468               ---               ---         SFG         ---         ---      -43.11        0.02         ---         ---         ---         ---       1       1
     469       03:32:27.72      -27:50:40.81         SFG        1.10       23.61       41.80        0.88        0.66        1.00         ---      -23.28       3       0
     470       03:32:27.80      -27:37:49.37      RQ AGN        1.11       23.79      -43.07        0.98        1.55        1.70         ---      -23.15       3       0
     471       03:32:27.99      -27:46:39.26         SFG        0.25       22.23       40.45        0.92        0.70        3.20         0.6      -20.06       3       0
     472       03:32:28.27      -27:51:16.84      RL AGN        0.64       22.75      -41.34        0.25        1.38        0.70         ---      -18.59       3       0
     473       03:32:28.36      -27:38:41.71         SFG        0.38       22.83      -41.97        0.93        0.73        2.41         1.0      -21.50       3       0
     474       03:32:28.40      -27:58:49.51         SFG        1.45       23.67      -43.33        0.17         ---         ---         ---         ---       1       0
     475       03:32:28.41      -27:58:09.98         SFG        0.21       22.33       40.86        0.55        0.69        4.35         0.6         ---       3       0
     476       03:32:28.51      -27:46:58.12         SFG        2.31       24.27      -42.79        0.47        1.59        1.18         ---         ---       1       0
     477       03:32:28.56      -27:35:36.86      RQ AGN        0.53       22.87       44.04        1.12        0.98        1.11         ---      -22.88       3       0
     478       03:32:28.74      -27:46:20.38      RL AGN        0.74       23.57       42.10       -1.05        0.48        0.47         0.2      -22.29       3       1
     479       03:32:28.81      -27:43:55.67      RL AGN        0.22       23.79       41.22       -2.24        0.39        0.38         ---      -21.41       3       1
     480       03:32:29.09      -27:31:44.54         SFG         ---         ---        0.00        0.69        1.34        1.09         ---         ---       1       0
     481       03:32:29.14      -27:35:41.42         SFG        1.16       23.66      -43.17        0.55        0.80        0.82         ---         ---       1       0
     482       03:32:29.25      -27:33:42.55      RQ AGN         ---         ---      -43.29        0.16         ---         ---         ---         ---       1       0
     483       03:32:29.33      -28:03:29.02      RL AGN        0.42       23.02      -42.12       -0.09        1.38        1.27         ---         ---       3       0
     484       03:32:29.39      -27:35:07.87         SFG        0.31       22.30      -42.04        0.73        0.78        1.17         ---      -17.74       1       0
     485       03:32:29.44      -27:55:38.24         SFG        0.66       22.83      -41.73        1.08        0.88        0.98         ---      -22.39       3       0
     486       03:32:29.68      -28:00:18.76         SFG         ---         ---      -42.59        0.89        1.98        1.17         ---         ---       2       0
     487       03:32:29.88      -27:44:24.43         SFG        0.08       22.16       39.64        0.61        1.05       10.61         0.6      -20.52       3       0
     488       03:32:29.99      -27:44:04.85         SFG        0.08       21.78       39.90        0.81        0.92        7.99         0.4      -20.00       3       0
     489       03:32:30.06      -27:45:23.51      RQ AGN        0.96       23.17       42.92        1.02        0.84        1.09         ---      -22.40       3       0
     490       03:32:30.55      -27:59:11.29         SFG        0.12       22.28      -40.76        0.67        0.78        6.52         1.2      -20.56       3       0
     491       03:32:31.09      -27:35:34.00         SFG        0.96       23.22      -42.79        0.73        0.67        0.65         ---      -22.19       1       0
     492       03:32:31.14      -28:04:43.89         SFG         ---         ---      -43.17        1.22        0.63        4.80         ---         ---       3       0
     493       03:32:31.16      -27:39:17.78      RQ AGN        1.04       23.48       43.56        0.53        0.70        0.86         ---         ---       3       0
     494       03:32:31.21      -27:37:07.90         SFG        0.12       21.21      -41.02        1.47        0.90        3.17         ---      -19.25       3       0
     495       03:32:31.39      -27:58:52.03         SFG        1.70       24.13      -43.24        0.64        1.43        0.88         1.1         ---       1       0
     496       03:32:31.46      -27:46:23.19      RQ AGN        2.22       24.59       42.79        0.53        1.59        1.83         1.0      -24.85       3       0
     497       03:32:31.56      -27:50:28.72      RQ AGN        1.61       23.40       42.82        0.50        1.02        0.61        -0.3      -23.48       3       0
     498       03:32:31.68      -27:34:15.35      RL AGN        1.11       23.65      -43.20       -0.36        0.55        0.56         ---      -22.35       3       1
     499               ---               ---      RL AGN         ---         ---      -43.05       -1.19         ---         ---         ---         ---       2       1
     500       03:32:32.00      -28:03:09.83      RL AGN        1.95       26.76       45.01       -1.73        1.81        2.12         ---         ---       3       0
     501       03:32:32.10      -27:33:09.90      RL AGN         ---         ---      -43.06       -0.57        0.56        0.63         ---         ---       2       1
     502       03:32:32.12      -28:05:07.08         SFG         ---         ---      -42.78        0.05        0.62        0.62         ---         ---       2       0
     503       03:32:32.17      -28:04:26.83         SFG         ---         ---      -43.17        0.35        0.73        0.75         ---         ---       2       0
     504       03:32:32.55      -28:03:01.95      RL AGN        1.02       24.33      -43.14       -0.75        3.77        4.52         ---         ---       3       0
     505       03:32:32.80      -27:46:07.72         SFG        0.36       22.37      -40.92        0.68        0.76        2.38         0.7      -20.74       2       0
     506       03:32:32.88      -27:54:51.84         SFG        0.38       22.24      -41.10        0.74        0.90        1.80         ---      -19.71       3       0
     507       03:32:33.00      -27:50:30.15         SFG        0.67       22.92       41.42        0.91        0.72        0.85         1.0      -21.81       3       0
     508       03:32:33.41      -27:52:27.98      RQ AGN        3.02       25.16       43.04        0.43        1.63        1.87         1.3         ---       3       0
     509       03:32:33.51      -28:00:39.89         SFG        0.64       23.14      -42.44        0.97        0.73        1.48         ---      -22.64       1       0
     510       03:32:33.55      -27:39:28.87         SFG        0.98       23.28      -42.77        0.79        0.67        0.91         ---      -22.24       1       0
     511       03:32:33.64      -27:33:34.63         SFG        1.22       23.48      -43.33        0.50        0.50        0.63         ---      -22.20       1       0
     512       03:32:33.74      -27:36:12.42         SFG        0.77       22.96      -42.63        0.55        0.51        0.55         ---         ---       1       0
     513       03:32:34.16      -27:56:39.91      RQ AGN        2.32       24.04       43.68        0.45        1.72        1.40         ---         ---       3       0
     514       03:32:34.20      -27:36:09.22         SFG        2.28       24.14      -43.90        0.79        0.77        0.97         ---      -25.53       1       0
     515               ---               ---         SFG         ---         ---      -42.93       -0.03         ---         ---         ---         ---       1       1
     516       03:32:34.46      -27:50:05.00      RQ AGN        2.30       24.21       42.64        0.54        1.19        0.71         ---      -24.06       3       0
     517       03:32:34.61      -27:42:24.16         SFG        0.47       22.43      -41.42        0.86        0.68        1.50         ---      -20.55       3       0
     518       03:32:34.74      -27:39:57.46         SFG        0.21       21.81      -41.22        1.18        0.66        3.76         0.2      -20.79       3       0
     519       03:32:34.89      -28:00:45.65         SFG        0.67       23.27      -42.53        0.50        0.66        0.63         ---      -23.00       1       0
     520               ---               ---      RL AGN         ---         ---      -42.16       -0.94         ---         ---         0.4         ---       2       1
     521       03:32:35.06      -27:55:33.20         SFG        0.05       21.45       39.16        0.80        1.06        5.45         1.4      -19.61       3       0
     522       03:32:34.96      -27:59:13.23      RQ AGN        2.21       24.04      -43.33        0.53        1.63        1.83         ---      -23.78       3       0
     523               ---               ---         SFG         ---         ---      -41.86       -0.26         ---         ---         ---         ---       1       1
     524       03:32:35.36      -27:35:19.03         SFG        0.56       23.09      -41.61        0.79        1.03        2.18         ---      -20.99       3       0
     525               ---               ---      RL AGN         ---         ---      -42.89       -0.38         ---         ---         ---         ---       2       1
     526       03:32:35.71      -27:49:16.03      RQ AGN        2.58       24.71       43.40        0.98        1.84        2.13         1.4      -24.43       3       0
     527       03:32:36.07      -28:01:37.52         SFG        1.06       23.65      -42.38        0.31        0.57        0.68         ---      -23.44       1       0
     528       03:32:36.10      -27:33:03.53      RQ AGN         ---         ---      -43.24       -0.11        0.71        0.53         ---         ---       1       1
     529       03:32:36.16      -27:42:21.82         SFG         ---         ---      -41.96        0.58         ---         ---         ---         ---       2       0
     530       03:32:36.18      -27:49:31.84         SFG        0.55       22.89       41.41        0.96        0.83        1.30         0.7      -21.72       3       0
     531       03:32:36.17      -27:51:26.50      RQ AGN        1.64       23.67       43.05        0.47        0.85        0.59         ---      -22.56       3       0
     532       03:32:36.47      -28:00:51.16      RQ AGN         ---         ---      -43.17        0.03        1.83        1.40         ---         ---       1       0
     533       03:32:36.44      -27:33:43.12      RL AGN        1.00       23.66      -42.87       -0.14        0.51        0.70         ---      -23.08       3       0
     534       03:32:36.52      -27:34:53.54      RL AGN        0.42       22.91      -42.17        0.23        0.84        0.72         ---         ---       3       0
     535       03:32:36.93      -27:31:53.43         SFG         ---         ---        0.00        0.42        1.17        0.66         ---         ---       1       0
     536               ---               ---         SFG         ---         ---      -42.16       -0.25         ---         ---         ---         ---       1       1
     537       03:32:37.20      -27:51:27.79      RQ AGN        0.73       22.90       41.60        0.87        0.72        1.05         0.5         ---       2       0
     538       03:32:37.23      -27:57:48.13         SFG        0.13       21.64       40.37        1.34        0.63        4.54         0.4      -20.00       3       0
     539       03:32:37.26      -27:56:54.71         SFG        2.38       24.14      -43.20        0.47        1.26        1.16         ---      -22.86       1       0
     540       03:32:37.30      -27:51:36.15         SFG        3.23       24.37      -43.36       -0.12        1.10        0.97         ---      -24.00       1       0
     541       03:32:37.47      -27:35:47.87         SFG        1.98       23.99      -43.57        1.08        1.17        1.11         ---      -23.95       1       0
     542       03:32:37.74      -27:50:00.42      RQ AGN        1.62       24.41       42.13        0.12        1.00        0.73         0.9      -23.55       3       0
     543       03:32:37.76      -27:52:12.29      RQ AGN        1.60       24.21       44.17        1.01        2.51        3.01         0.9      -23.46       3       0
     544       03:32:37.90      -27:35:49.99         SFG        0.56       22.76      -42.11        0.95        0.66        0.85         ---      -23.14       1       0
     545       03:32:37.90      -27:42:14.76      RQ AGN        1.81       23.79       43.02        0.92        1.03        0.73         ---      -23.43       3       0
     546       03:32:37.99      -27:44:00.82      RQ AGN        2.30       24.05       42.69        0.09        2.09        1.93         ---         ---       3       0
     547       03:32:37.99      -27:31:59.63         SFG         ---         ---        0.00        0.73         ---         ---         ---         ---       1       0
     548       03:32:38.77      -27:32:07.15         SFG        1.06       23.56        0.00        0.84        0.98        1.27         ---         ---       1       0
     549       03:32:38.79      -27:44:48.91         SFG        0.74       23.09       41.35        0.58        0.58        0.76         0.5      -21.45       2       0
     550       03:32:38.82      -27:49:56.35         SFG        0.24       22.06       40.09        0.84        0.72        3.76         0.6      -19.83       3       0
     551       03:32:38.89      -27:57:50.98         SFG        1.27       23.45        0.00        0.48        0.74        0.78         ---      -21.96       1       0
     552       03:32:38.88      -27:59:18.70      RQ AGN        0.65       23.03       43.32        0.83        0.94        1.10         0.9      -21.27       3       0
     553       03:32:38.94      -27:57:00.65      RQ AGN        0.30       22.65       43.09        1.31        1.19        2.58         0.9      -21.85       3       0
     554       03:32:39.19      -27:53:57.73         SFG        0.56       22.77      -41.29        0.55        0.72        1.40         0.1      -21.07       2       0
     555       03:32:39.26      -27:53:26.08      RQ AGN        3.33       24.41      -43.11        1.04        1.76        2.66         ---      -25.82       3       0
     556       03:32:39.34      -28:03:11.23      RL AGN        0.06       21.15      -40.23        0.29        0.68        0.72         ---         ---       3       0
     557       03:32:39.41      -27:54:11.78         SFG        1.29       23.60      -42.27        0.16        0.70        0.57         0.5      -24.02       1       0
     558       03:32:39.48      -27:53:01.64      RL AGN        0.69       23.30       41.66       -0.64        0.48        0.44         0.6      -22.99       3       1
     559       03:32:39.62      -28:01:10.96         SFG        0.64       23.02      -42.46        0.67        0.81        1.39         ---      -21.30       1       0
     560       03:32:39.67      -27:48:50.62      RQ AGN        3.06       24.75       44.70        0.40        1.17        1.42         1.1      -25.17       3       0
     561       03:32:39.73      -28:03:11.48      RL AGN        0.06       21.08      -40.20        0.18        0.70        0.63         ---         ---       3       0
     562       03:32:40.05      -27:38:08.63         SFG        0.83       23.08      -42.61        1.04        0.65        0.72         ---      -22.06       1       0
     563       03:32:40.15      -27:37:18.44         SFG        0.28       22.04      -41.37        1.40        0.81        3.31         ---      -21.10       3       0
     564       03:32:40.76      -27:55:05.34         SFG        0.98       23.29      -42.29        0.91        0.65        0.78         0.4      -23.26       1       0
     565       03:32:40.84      -27:55:46.70      RQ AGN        3.44       25.37       44.98        0.55        2.23        4.17         1.1         ---       3       0
     566       03:32:40.83      -28:04:23.20      RL AGN         ---         ---      -42.75       -0.68        0.41        0.35         ---         ---       2       1
     567       03:32:41.61      -28:01:27.73      RL AGN        0.68       24.14      -42.52       -0.28        0.71        1.09         1.3      -20.93       3       0
     568       03:32:41.99      -27:39:49.32         SFG        0.15       22.25       40.74        0.35        0.59        3.32         0.7      -19.84       2       0
     569       03:32:42.20      -27:57:51.45      RL AGN        0.66       22.90       42.16       -0.36        0.49        0.44         ---         ---       3       1
     570       03:32:42.31      -28:04:45.12      RQ AGN         ---         ---      -43.19        0.37        0.76        0.75         ---         ---       1       0
     571       03:32:42.62      -27:38:16.08      RL AGN        1.45       26.97       44.60       -2.86        0.81        0.74         ---         ---       3       0
     572       03:32:42.58      -27:38:26.08         SFG        0.22       22.39      -41.09        0.93        0.71        3.70         ---      -20.67       3       0
     573       03:32:42.81      -27:46:05.66         SFG        0.64       22.80      -41.40        0.76        0.69        0.74         ---      -22.30       3       0
     574               ---               ---         SFG         ---         ---      -42.45       -0.06         ---         ---         ---         ---       1       1
     575       03:32:43.10      -27:56:35.74         SFG         ---         ---      -42.59        0.28        0.88        1.47         ---         ---       2       0
     576       03:32:43.20      -27:55:14.59         SFG        2.55       24.40      -43.16        0.91        1.54        0.87         0.7      -25.02       1       0
     577       03:32:43.26      -27:47:56.14         SFG        0.67       22.78      -41.35        0.66        0.59        0.68         ---      -22.05       3       0
     578       03:32:44.01      -27:33:36.97         SFG        2.30       24.18      -43.92        0.77        1.46        0.91         ---         ---       1       0
     579       03:32:44.05      -27:51:43.27         SFG        0.28       22.80       40.11        0.56        0.58        1.88         1.0      -21.28       2       0
     580       03:32:44.20      -27:57:44.53         SFG        1.09       23.68      -42.61        0.58        0.62        0.73         1.0      -22.92       1       0
     581       03:32:44.27      -27:51:41.11         SFG        0.28       22.81       40.11        1.35        1.26        2.77         0.6      -20.72       3       0
     582       03:32:44.42      -27:41:08.05         SFG        0.73       22.89      -41.21        0.69        0.56        0.54         ---      -22.51       3       0
     583       03:32:44.65      -27:42:02.48         SFG        0.71       23.09       41.60        0.77        0.63        1.15         ---      -21.77       3       0
     584       03:32:44.86      -27:47:27.57         SFG        0.21       22.19       40.96        0.74        0.62        3.66         0.5      -20.91       3       0
     585       03:32:45.02      -27:54:39.56         SFG        0.46       22.66       41.10        1.11        0.76        1.89         0.5      -22.60       3       0
     586       03:32:45.39      -28:05:19.54         SFG         ---         ---      -42.69        0.66        0.77        0.74         ---         ---       2       0
     587       03:32:45.33      -28:04:50.12      RL AGN         ---         ---      -42.83       -1.62        0.74        0.54         ---         ---       2       0
     588               ---               ---         SFG         ---         ---      -42.64       -0.29         ---         ---         ---         ---       1       1
     589       03:32:45.91      -27:34:57.72         SFG        0.44       22.54      -42.01        0.78        0.64        1.27         ---      -22.71       1       0
     590       03:32:45.96      -27:53:15.72      RL AGN        2.21       24.76      -43.17       -0.67        1.50        1.38         1.0      -22.48       3       0
     591       03:32:45.96      -27:57:45.51         SFG        0.10       21.91       40.32        0.64        0.70        6.02         0.5      -20.90       3       0
     592       03:32:46.35      -27:53:26.88      RQ AGN        1.38       24.02       42.84        0.21        1.10        0.91         0.9      -21.94       3       0
     593       03:32:46.84      -27:51:21.20      RQ AGN        1.77       24.37       42.96        0.04        1.41        1.46         1.0      -22.57       3       0
     594       03:32:46.86      -27:42:14.94      RQ AGN         ---         ---       42.66        0.47         ---         ---         0.6         ---       1       0
     595       03:32:46.96      -27:39:02.98      RL AGN        0.15       21.85       40.41       -0.03        0.43        0.54         0.9      -21.25       3       0
     596       03:32:47.31      -27:42:48.03         SFG        0.73       23.16       41.84        0.80        0.63        0.89         0.6      -22.27       3       0
     597       03:32:47.52      -28:02:58.52         SFG        0.69       22.92      -42.33        0.93        0.72        0.89         ---      -22.63       1       0
     598       03:32:47.61      -27:44:52.26         SFG        1.91       23.99      -42.81        0.73        1.33        0.64         ---      -22.90       1       0
     599       03:32:47.91      -27:42:32.86      RQ AGN        0.98       23.92       44.17        0.73        1.17        1.42         0.8      -23.91       3       0
     600       03:32:47.96      -27:54:16.27      RQ AGN        6.99       25.18      -44.38       -0.04        1.69        1.64         ---         ---       2       0
     601       03:32:48.18      -27:52:56.60      RQ AGN        0.67       22.79       42.68        0.62        0.53        0.53         ---      -22.77       3       0
     602       03:32:48.30      -27:56:26.91         SFG        0.35       22.53      -41.44        0.69        0.61        1.18         0.8      -22.08       2       0
     603       03:32:48.57      -27:49:34.36         SFG        1.12       23.69       41.86        0.07        0.63        0.62         0.4      -22.00       2       0
     604       03:32:49.19      -27:40:50.49      RL AGN        1.22       25.63       43.61       -0.42        2.53        2.76         0.8      -23.79       3       0
     605       03:32:49.22      -28:03:44.64      RQ AGN        0.64       22.89       42.44        0.86        1.09        1.16         ---         ---       3       0
     606       03:32:49.33      -27:58:45.19         SFG        2.21       24.84      -42.96        0.16        1.25        1.49         0.8      -24.61       1       0
     607       03:32:49.39      -27:36:36.22         SFG        0.64       22.87      -42.28        1.03        0.75        0.92         ---      -22.31       1       0
     608       03:32:49.42      -27:42:35.14      RL AGN        0.98       25.36      -42.12       -1.25        0.56        0.78         1.3      -22.33       3       0
     609       03:32:49.92      -27:34:45.69         SFG        0.25       22.59      -41.20        0.95        0.79        4.37         ---      -21.16       3       0
     610       03:32:49.95      -27:34:32.74         SFG        0.25       22.86      -41.11        0.81        0.75        3.52         0.8      -22.05       3       0
     611       03:32:50.84      -27:31:41.16         SFG         ---         ---        0.00        0.54        1.22        1.36         ---         ---       1       0
     612       03:32:50.86      -28:03:17.64         SFG        0.10       21.34      -40.57        1.08        0.72        5.23         ---      -18.91       3       0
     613               ---               ---         SFG         ---         ---        0.00       -0.02         ---         ---         ---         ---       1       1
     614       03:32:51.59      -27:59:18.46         SFG        0.91       23.15      -42.42        1.16        0.79        0.98         ---      -22.85       1       0
     615       03:32:51.65      -27:39:36.79      RL AGN        0.78       23.56        0.00        0.20        1.07        0.70         1.8      -20.70       3       0
     616       03:32:51.73      -27:49:51.02         SFG        0.74       22.89      -41.80        0.88        0.84        0.87         ---      -22.00       3       0
     617       03:32:51.79      -27:59:56.18         SFG        0.53       22.95      -41.96        0.78        0.90        1.15         ---      -20.43       3       0
     618       03:32:51.84      -27:44:36.78      RQ AGN        0.52       22.85      -41.40        1.08        1.01        2.02         0.1      -22.29       2       0
     619       03:32:51.83      -27:42:29.49      RQ AGN        1.03       23.44       42.58        0.88        0.68        1.00         ---      -23.18       3       0
     620       03:32:52.07      -27:44:25.12      RL AGN        0.53       23.00       41.20       -0.80        0.48        0.38        -0.1      -22.37       3       1
     621       03:32:52.19      -27:42:28.80         SFG        0.82       23.19      -41.93        0.52        0.57        0.58         ---      -23.08       2       0
     622       03:32:52.25      -28:02:08.66      RL AGN        1.11       23.75      -42.88       -0.38        0.52        0.46         ---      -24.09       3       0
     623       03:32:52.33      -27:45:41.86      RQ AGN        1.37       23.78       42.60        0.52        1.08        1.17         ---      -22.98       3       0
     624       03:32:52.48      -27:31:57.33         SFG         ---         ---        0.00        0.06        0.17        0.33         ---         ---       1       0
     625       03:32:52.57      -27:59:43.58      RQ AGN         ---         ---      -42.80        0.17        1.47        2.07         0.4         ---       1       0
     626       03:32:52.63      -27:42:38.99      RQ AGN        0.96       23.19       42.74        0.42        0.50        0.52         ---      -22.21       2       0
     627       03:32:52.89      -27:38:37.93         SFG        1.23       24.21      -42.45        0.20        0.82        0.74         1.4      -22.92       1       0
     628       03:32:53.02      -27:51:04.79         SFG        0.73       22.87      -41.42        0.55        0.65        0.74         ---      -20.48       2       0
     629       03:32:53.09      -27:48:22.14         SFG        0.68       22.86      -41.69        0.68        0.72        0.82         ---      -21.45       3       0
     630       03:32:53.20      -27:43:33.53         SFG        2.21       24.11      -43.06        0.37        1.17        0.52         ---      -24.14       1       0
     631       03:32:53.34      -28:01:58.91      RL AGN        1.11       24.77      -42.76       -1.75        0.52        0.44         0.7      -23.85       3       1
     632       03:32:53.62      -27:43:06.92      RL AGN        1.33       23.60      -42.61       -0.24        1.12        0.48         ---      -21.28       3       1
     633       03:32:53.91      -27:49:01.45         SFG        1.06       23.25      -42.12        0.71        1.37        1.16         ---         ---       1       0
     634       03:32:53.93      -27:41:09.70         SFG        0.14       21.36      -40.67        1.30        0.63        4.35         ---      -19.50       3       0
     635       03:32:53.96      -27:37:48.43      RQ AGN         ---         ---      -42.41        0.36        2.08        2.10         ---         ---       1       0
     636       03:32:54.74      -27:34:21.40         SFG        0.14       21.37      -40.66        1.39        0.78        3.88         ---      -20.54       3       0
     637               ---               ---         SFG         ---         ---      -42.12       -0.15         ---         ---         ---         ---       1       1
     638       03:32:55.20      -28:01:30.75      RL AGN        0.64       22.83      -41.94       -0.02        0.56        0.46         ---      -22.21       3       0
     639       03:32:55.28      -27:33:09.03      RQ AGN        1.96       24.19      -43.79        0.14        0.80        0.68         ---         ---       2       0
     640       03:32:56.25      -27:35:00.20      RL AGN        0.69       22.62      -42.38        0.41        0.55        0.65        -0.5      -23.07       2       0
     641       03:32:56.45      -27:58:48.03      RL AGN        0.15       22.88       40.71       -0.85        0.46        0.50         0.5      -22.04       3       0
     642       03:32:56.65      -27:31:53.94         SFG         ---         ---        0.00       -0.08        0.86        0.68         ---         ---       1       0
     643       03:32:56.66      -27:53:16.48         SFG        0.37       22.22       41.19        1.17        0.75        1.78         ---      -21.47       3       0
     644       03:32:56.75      -27:32:05.71      RQ AGN         ---         ---        0.00        0.88        2.29        3.04         ---         ---       1       0
     645       03:32:56.99      -28:01:00.30         SFG         ---         ---      -42.55       -0.17        0.58        0.64         ---         ---       2       0
     646       03:32:57.00      -27:33:43.74      RQ AGN        1.84       24.34       43.92        0.24        1.57        1.75         ---         ---       3       0
     647       03:32:57.13      -28:02:10.68      RL AGN        0.67       25.64       42.17       -2.85        0.58        0.53         ---      -24.60       3       0
     648       03:32:57.32      -27:43:35.72         SFG        1.11       23.60      -42.77        0.71        0.57        0.90         ---      -22.23       1       0
     649       03:32:57.64      -27:43:18.12         SFG        0.64       22.87      -41.97        1.04        0.70        0.80         ---      -22.41       3       0
     650               ---               ---         SFG         ---         ---        0.00        0.00         ---         ---         ---         ---       1       1
     651       03:32:58.66      -27:34:50.38         SFG        2.46       24.18      -43.60        0.43        0.70        0.66         ---         ---       1       0
     652       03:32:59.20      -27:43:25.14         SFG        1.13       24.01      -42.62        0.34        0.70        0.90         1.0      -22.16       1       0
     653       03:32:59.21      -27:36:11.77      RQ AGN        1.35       23.67       43.56        0.75        1.57        1.35         ---      -23.83       3       0
     654       03:32:59.30      -27:45:22.32      RQ AGN        1.15       23.43       42.17        0.69        0.60        0.75         ---         ---       3       0
     655       03:32:59.31      -27:35:34.05         SFG        1.13       23.99      -42.52        0.50        0.63        0.78         ---      -23.74       1       0
     656       03:32:59.33      -27:48:58.75      RQ AGN        1.84       24.24       44.17        1.22        1.56        2.19         1.4      -24.68       3       0
     657       03:32:59.48      -27:32:25.26         SFG         ---         ---        0.00        0.29        1.56        0.63         ---         ---       1       0
     658       03:32:59.63      -28:01:16.03         SFG        0.53       22.62      -41.67        0.57        1.03        1.35         ---      -21.33       2       0
     659       03:33:00.17      -27:37:53.76         SFG         ---         ---      -42.77        0.11        1.69        0.52         ---         ---       2       0
     660       03:33:00.55      -27:40:12.07      RL AGN        0.96       23.44      -42.85       -0.04        0.51        0.71         ---      -21.70       3       0
     661       03:33:00.74      -27:36:42.33      RL AGN        0.44       22.90      -41.79       -0.55         ---         ---         ---         ---       3       1
     662       03:33:00.98      -27:50:53.66         SFG        0.84       23.09      -42.46        0.72        0.72        0.99         ---      -21.81       1       0
     663       03:33:01.19      -27:58:15.60      RQ AGN         ---         ---       43.04        0.74        2.88        2.64         0.4         ---       1       0
     664       03:33:01.26      -27:32:27.09      RL AGN        0.25       21.98        0.00        0.41        0.61        0.69         ---      -18.05       3       0
     665       03:33:01.46      -28:02:51.29      RQ AGN        0.20       22.11       42.22        1.19        2.87        3.10         ---      -16.63       3       0
     666       03:33:01.56      -27:56:49.96         SFG        1.77       23.95      -43.31        0.65        1.00        0.57         ---      -24.39       1       0
     667       03:33:01.70      -27:44:42.79      RL AGN        2.14       23.97      -43.37       -0.22         ---         ---         ---         ---       3       1
     668       03:33:01.82      -27:36:37.12         SFG        0.96       23.19      -42.58        0.24        0.56        0.47         0.1      -23.46       1       0
     669       03:33:01.82      -27:45:39.63         SFG        0.53       22.57      -41.53        0.58        0.63        0.70         ---      -21.28       2       0
     670       03:33:01.98      -27:44:33.72         SFG        0.86       23.23      -42.21        0.26        0.57        0.70         ---      -21.58       1       0
     671       03:33:02.08      -27:49:54.23         SFG        0.58       22.70      -41.68        0.91        0.90        1.17         0.2      -22.04       3       0
     672       03:33:02.17      -27:31:55.31         SFG         ---         ---        0.00        0.66        0.72        0.95         ---         ---       1       0
     673       03:33:02.57      -27:40:51.39         SFG         ---         ---      -41.32       -0.07        1.28        0.96         ---         ---       2       1
     674       03:33:02.63      -27:48:22.82      RL AGN        3.02       24.80       44.64       -0.75        1.41        1.22         ---      -25.64       3       1
     675       03:33:02.75      -27:56:41.79         SFG         ---         ---        0.00       -0.60         ---         ---         1.2         ---       1       0
     676       03:33:02.76      -27:56:52.94      RQ AGN         ---         ---      -42.70       -0.24        1.58        1.43         ---         ---       2       1
     677       03:33:02.96      -27:51:46.30      RQ AGN         ---         ---       42.76        0.24        1.95        2.32         0.8         ---       1       0
     678       03:33:03.06      -27:37:27.74         SFG        1.22       23.68      -42.54        0.30        0.62        0.54         ---      -24.05       1       0
     679       03:33:03.28      -28:04:09.88         SFG         ---         ---      -42.72        0.37        1.32        0.58         ---         ---       2       0
     680       03:33:03.29      -27:53:06.58      RQ AGN        0.77       22.75       42.48        0.46        0.53        0.54        -0.2      -22.70       2       0
     681       03:33:03.29      -27:53:27.96         SFG         ---         ---      -41.72       -0.49        1.17        1.57         1.3         ---       2       0
     682       03:33:03.74      -27:36:10.98      RQ AGN        0.62       23.44       42.64        0.43        1.23        1.40         0.0      -23.03       2       0
     683       03:33:03.87      -27:50:25.94      RQ AGN        0.89       23.12       42.83        1.11        0.71        0.92         0.5      -23.06       3       0
     684       03:33:04.09      -27:40:16.32         SFG        0.08       20.89      -40.23        0.85        0.87        1.42         ---      -17.13       2       0
     685       03:33:04.09      -27:50:40.74         SFG        1.16       23.45      -42.20        0.46        0.66        0.79         ---      -21.90       1       0
     686       03:33:04.48      -27:38:01.90      RQ AGN        1.08       23.99       42.43        0.59        0.73        1.30         0.9      -22.09       3       0
     687       03:33:04.46      -28:03:38.98         SFG        1.27       23.55      -42.92        0.99        0.99        0.77         ---      -21.64       1       0
     688       03:33:04.70      -28:03:08.86         SFG        2.06       24.28      -43.54        0.47        1.00        0.60         ---         ---       1       0
     689       03:33:05.14      -27:40:27.38         SFG        0.28       22.39       40.78        1.26        0.95        3.98         0.4         ---       3       0
     690       03:33:05.53      -27:54:16.27         SFG        0.32       22.04      -41.67        1.01        0.68        2.64         0.2      -20.56       3       0
     691       03:33:05.66      -27:33:28.19         SFG        1.35       24.27      -43.03        0.52        2.94        1.79         ---      -22.95       1       0
     692       03:33:05.68      -27:52:14.30      RQ AGN        0.52       22.75       42.52        0.48        0.53        0.47         ---      -23.07       2       0
     693       03:33:06.16      -27:48:41.65      RL AGN        1.00       23.95      -42.63       -0.93        0.53        1.05         0.8         ---       3       1
     694       03:33:06.49      -27:56:41.21         SFG        0.60       22.75      -42.11        0.92        0.86        1.31         ---      -21.08       1       0
     695       03:33:06.66      -28:03:16.70         SFG        1.91       24.00      -43.45        0.78        1.38        0.85         ---         ---       1       0
     696       03:33:06.87      -27:44:31.99      RL AGN        0.21       21.67      -40.80       -0.17         ---         ---         ---      -19.54       3       1
     697       03:33:06.85      -27:42:05.58         SFG        0.69       23.23      -42.49        0.72        0.78        1.25         0.5      -22.24       1       0
     698       03:33:07.24      -27:55:03.14      RL AGN        0.77       22.97        0.00       -0.23        1.35        0.79         ---      -20.54       3       1
     699       03:33:07.29      -27:45:51.41         SFG        0.22       21.79      -40.91        1.07        0.60        2.62         ---      -20.67       3       0
     700       03:33:07.33      -27:44:32.49         SFG        0.22       22.55       40.85        0.47        0.55        2.33         1.3      -22.31       2       0
     701       03:33:07.43      -27:58:46.09         SFG        0.56       22.73      -41.40        0.54        1.34        1.11         ---      -19.40       2       0
     702       03:33:07.46      -27:51:19.98         SFG        3.12       24.54      -43.80        0.02        1.35        1.38         0.8      -23.51       1       0
     703       03:33:07.80      -27:53:51.18         SFG        1.57       24.05      -43.07        0.86        1.20        0.90         0.9      -23.68       1       0
     704       03:33:07.83      -28:05:07.90      RQ AGN         ---         ---      -43.14        0.74        0.71        0.78         ---         ---       1       0
     705       03:33:08.13      -27:48:40.79         SFG        2.20       24.03      -43.62        0.33        1.01        0.51         ---      -23.61       1       0
     706       03:33:08.17      -27:50:33.25      RL AGN        0.73       24.47       42.89       -0.41        0.61        0.84         0.9      -22.59       3       0
     707       03:33:08.56      -28:04:07.64      RQ AGN         ---         ---       43.46        1.60        1.61        1.93         ---         ---       2       0
     708       03:33:08.67      -28:03:30.81      RL AGN        0.69       23.34      -42.34        0.11        0.48        0.59         ---      -23.37       3       0
     709       03:33:09.12      -27:58:46.13      RQ AGN        0.67       23.04       42.53        0.87        0.85        1.04         ---      -21.96       3       0
     710       03:33:09.13      -27:48:16.74         SFG         ---         ---      -42.66        0.67        1.60        0.88         ---         ---       2       0
     711       03:33:09.34      -27:48:16.13      RL AGN        1.89       23.89      -43.45       -0.26        1.31        0.67         ---         ---       3       1
     712       03:33:09.35      -27:56:00.46         SFG        0.56       22.64      -41.98        1.05        0.73        0.82         ---      -21.30       3       0
     713       03:33:09.51      -27:46:03.50      RQ AGN        0.49       22.69       42.50        0.65        0.74        0.87         ---      -22.38       2       0
     714       03:33:09.55      -27:45:46.29         SFG        0.77       23.06      -42.34        0.95        0.72        0.74         ---      -22.21       1       0
     715       03:33:09.73      -27:48:01.23         SFG        0.18       22.57       40.65        0.73        0.85        8.48         0.9      -20.44       3       0
     716       03:33:09.91      -27:51:31.11      RQ AGN        1.16       23.35      -43.02        0.84        0.63        0.61         ---      -23.26       2       0
     717       03:33:10.04      -27:50:43.30         SFG        0.52       22.70        0.00        0.85        0.79        1.59         ---      -22.11       1       0
     718       03:33:10.13      -27:51:24.88         SFG        2.46       24.13      -43.62        0.79        1.19        1.12         ---      -23.82       1       0
     719       03:33:10.20      -27:48:41.94      RL AGN        1.03       26.04       43.69       -2.39        0.72        0.90         0.8      -22.60       3       0
     720       03:33:10.31      -27:33:06.22         SFG        0.25       22.67       41.22        0.67        0.70        3.91         ---      -21.39       3       0
     721       03:33:10.47      -27:34:32.34      RQ AGN        1.27       23.56       43.57        0.61        1.16        0.84         ---      -23.57       3       0
     722       03:33:11.31      -27:43:12.11      RQ AGN        0.96       23.40       43.26        0.37        0.68        0.73         ---      -21.46       2       0
     723       03:33:11.48      -27:57:22.61         SFG         ---         ---      -42.19        0.38        0.99        0.84         ---         ---       2       0
     724       03:33:11.52      -28:03:20.44      RL AGN        1.45       24.20      -43.02       -0.80         ---         ---         ---         ---       3       1
     725       03:33:11.49      -28:01:24.42         SFG        1.11       23.40      -42.48        0.75        0.66        0.78         ---      -22.04       1       0
     726       03:33:11.61      -27:59:21.48         SFG        1.91       24.02      -43.16        0.73        1.43        0.89         ---         ---       1       0
     727       03:33:11.67      -27:43:19.99      RQ AGN        1.18       23.68       42.77       -0.09        0.66        0.66         ---      -23.59       2       0
     728       03:33:11.79      -27:41:38.26      RL AGN        1.06       24.19       43.13       -0.18        0.64        0.88         0.7      -22.18       3       0
     729       03:33:11.88      -27:53:46.90         SFG        0.53       22.71      -41.97        1.08        0.70        1.21         0.2      -22.47       3       0
     730       03:33:12.54      -27:46:34.79         SFG        0.56       22.73       41.73        0.95        0.98        0.88         ---         ---       3       0
     731       03:33:12.56      -28:00:16.34         SFG        1.06       23.52      -42.32        0.66        1.04        1.36         ---      -22.76       1       0
     732       03:33:12.62      -27:53:22.38         SFG        1.91       23.72      -43.32        0.48        1.03        0.57        -0.4      -24.15       1       0
     733       03:33:12.63      -27:55:51.68      RQ AGN        2.56       24.25       44.76        1.31        1.91        3.07         ---      -27.16       3       0
     734       03:33:12.63      -27:52:31.62      RQ AGN        0.21       21.58       41.88        0.48        0.62        0.68        -0.4      -17.30       2       0
     735       03:33:12.77      -27:40:35.47      RQ AGN        2.38       24.09      -43.72        0.05         ---         ---         ---         ---       2       1
     736       03:33:13.11      -27:49:30.39      RL AGN        2.22       25.14      -43.63       -1.15        1.07        0.53         1.1         ---       3       1
     737       03:33:13.45      -27:58:25.72      RQ AGN        1.98       24.05      -43.59        0.64        1.44        0.98         ---      -23.32       2       0
     738       03:33:13.56      -27:36:40.36      RQ AGN        0.68       23.01       42.17        0.78        0.66        0.68         ---      -22.59       3       0
     739       03:33:13.79      -27:37:11.60         SFG        1.39       23.66      -42.56        0.36         ---         ---         ---         ---       1       0
     740       03:33:13.86      -27:47:56.29      RQ AGN         ---         ---      -42.95       -0.30        1.72        2.01         ---         ---       1       1
     741       03:33:14.14      -27:43:16.79         SFG        2.73       24.22      -43.66        1.04        1.41        1.09         ---      -25.35       1       0
     742       03:33:14.40      -28:05:26.78         SFG         ---         ---      -43.01        0.18        1.13        0.73         ---         ---       2       0
     743       03:33:14.52      -27:47:47.62         SFG        1.22       23.76      -43.08        0.24        1.03        1.50         0.5      -21.92       1       0
     744       03:33:14.63      -27:48:33.12         SFG        0.69       22.86      -42.29        0.97        0.60        0.60         ---      -21.79       1       0
     745       03:33:14.67      -27:45:00.98         SFG        2.55       24.24      -43.63        0.72         ---         ---         ---         ---       1       0
     746       03:33:14.87      -28:04:31.12      RL AGN         ---         ---      -43.12       -1.04        1.30        1.27         0.8         ---       2       0
     747       03:33:14.91      -27:36:24.48         SFG        1.11       23.45      -42.80        0.79        0.57        0.78         ---      -23.24       1       0
     748       03:33:14.97      -27:31:51.92         SFG         ---         ---        0.00        0.56        0.54        2.05         ---         ---       1       0
     749       03:33:14.99      -27:51:51.05      RL AGN        1.11       24.25      -42.88       -1.33        0.54        0.52         0.0      -23.88       3       1
     750       03:33:14.97      -28:00:45.04         SFG        1.64       24.11      -42.65       -0.09        1.37        0.95         ---      -21.96       1       0
     751       03:33:15.42      -27:45:24.16         SFG        0.73       23.15      -42.07        0.73        1.29        1.17         ---      -21.36       1       0
     752       03:33:15.88      -27:58:40.95         SFG        0.60       22.75        0.00        0.57        0.61        0.77         ---      -21.53       1       0
     753       03:33:16.21      -28:02:23.24         SFG        0.35       22.26       41.55        0.94        0.78        1.70         ---      -21.48       3       0
     754       03:33:16.34      -27:47:24.83      RL AGN        0.98       25.12      -42.87       -2.06        0.52        0.50         0.9      -23.25       3       1
     755       03:33:16.48      -27:46:51.64         SFG        2.21       24.04      -43.42        0.74        0.98        0.75         ---      -24.80       1       0
     756       03:33:16.51      -27:50:39.52         SFG        0.09       21.87       40.42        0.65        0.78        6.76         1.1      -19.93       3       0
     757       03:33:16.73      -27:56:29.98      RL AGN        0.69       24.32      -41.97       -0.67        0.60        0.64         0.5      -22.91       3       0
     758       03:33:16.75      -28:00:15.62      RL AGN        2.64       26.39      -43.23       -1.37        1.83        1.12         1.0         ---       3       0
     759       03:33:16.74      -27:39:50.48         SFG        1.50       23.81      -42.49        0.51        1.38        0.89         ---         ---       1       0
     760       03:33:16.93      -27:41:21.55         SFG        0.15       22.31       40.16        0.87        0.69        6.21         1.2      -20.84       3       0
     761       03:33:16.96      -27:52:15.71      RQ AGN        1.84       23.89       43.92        0.91        1.66        2.01         ---      -24.16       3       0
     762       03:33:16.97      -28:01:50.88         SFG        1.11       23.70      -42.92        0.31        0.69        0.90         ---      -22.52       1       0
     763       03:33:17.43      -27:49:48.54         SFG        1.51       24.36      -43.21        0.34        1.60        0.90         ---      -22.73       1       0
     764       03:33:17.51      -27:51:29.38         SFG         ---         ---      -42.39        0.65         ---         ---         ---         ---       2       0
     765       03:33:17.57      -27:54:39.31      RL AGN        0.64       23.17      -42.01       -0.00        0.59        0.46         ---      -22.77       3       0
     766       03:33:17.66      -27:37:27.37         SFG        0.35       22.22      -40.88        1.12        0.64        1.92         ---      -20.88       3       0
     767       03:33:17.77      -27:46:06.35         SFG        2.06       24.38      -43.28        0.64        1.44        0.77         ---         ---       1       0
     768               ---               ---      RL AGN         ---         ---      -43.12       -0.44         ---         ---         ---         ---       2       1
     769       03:33:17.77      -27:59:06.10      RQ AGN        1.12       24.02       42.39        0.03        0.52        0.69         ---      -23.29       2       0
     770       03:33:17.79      -27:46:23.74      RQ AGN        1.45       24.04      -43.42        0.37        0.93        0.97         ---      -23.28       2       0
     771       03:33:17.82      -27:49:10.34         SFG         ---         ---      -42.75        0.45        1.13        0.77         ---         ---       2       0
     772       03:33:18.29      -27:34:39.75      RL AGN        1.51       24.16      -43.36       -0.48        0.53        0.47         0.5      -23.43       3       1
     773       03:33:18.72      -27:49:39.90      RL AGN        0.56       23.42      -42.53       -0.15        1.00        0.52         0.9      -19.46       3       0
     774       03:33:18.79      -27:37:09.66      RQ AGN        0.88       23.08       43.27        0.74        0.55        0.64         ---         ---       3       0
     775       03:33:18.79      -27:34:35.04         SFG        2.64       24.29      -43.75        0.75        0.65        0.89         ---         ---       1       0
     776       03:33:18.90      -27:54:33.73         SFG        0.49       22.65      -41.62        0.84        0.77        1.24         ---      -21.90       3       0
     777       03:33:18.89      -27:52:05.06         SFG        1.27       23.82      -42.74        0.11        0.64        0.90         ---      -21.74       1       0
     778       03:33:19.04      -27:35:30.80         SFG        0.10       21.79       40.46        0.95        0.72        6.18         ---      -19.93       3       0
     779       03:33:19.27      -28:02:54.96      RQ AGN        0.81       23.27       43.12        0.73        0.80        1.19         ---      -22.10       3       0
     780               ---               ---         SFG         ---         ---      -42.22       -0.04         ---         ---         ---         ---       1       1
     781       03:33:19.86      -27:59:45.14      RL AGN        0.69       22.90      -42.15        0.13        0.49        0.55         ---      -22.55       3       0
     782       03:33:20.29      -27:42:27.32         SFG        0.69       22.97      -42.20        0.26        0.53        0.58         ---      -22.96       1       0
     783       03:33:20.60      -27:49:10.13      RL AGN        0.13       21.78       41.28       -0.42        0.44        0.43         ---      -22.00       3       0
     784       03:33:20.72      -27:49:27.66         SFG        0.64       23.05      -42.37        0.97        0.83        0.91         ---      -22.68       1       0
     785       03:33:20.81      -27:34:31.98         SFG        0.45       22.67      -42.09        1.14        0.63        1.99         ---         ---       1       0
     786       03:33:20.85      -27:47:55.32      RL AGN        0.13       21.31       40.91        0.24        0.45        0.45         ---      -22.23       3       0
     787       03:33:20.93      -27:59:56.15         SFG        1.45       24.10      -43.10        0.54        1.59        1.36         ---      -23.37       1       0
     788       03:33:21.30      -27:33:29.92      RL AGN        0.38       22.63      -41.52        0.00        0.63        1.00         ---      -20.30       3       0
     789       03:33:21.32      -27:41:38.44      RL AGN        1.11       24.39       42.75       -1.06        0.49        0.45         0.6      -23.01       3       1
     790       03:33:21.52      -27:56:44.31         SFG        0.56       22.96      -42.04        0.70        0.70        1.10         ---      -21.43       1       0
     791       03:33:21.53      -28:04:21.43      RQ AGN         ---         ---      -43.17        0.82        0.56        0.73         ---         ---       1       0
     792       03:33:22.04      -27:39:26.35         SFG        1.42       23.71      -42.76        0.61        1.36        0.70         ---         ---       1       0
     793       03:33:22.61      -27:55:01.20         SFG        1.57       23.71      -43.27        0.80         ---         ---         ---      -22.80       1       0
     794       03:33:22.76      -27:54:59.54      RL AGN        2.12       24.03      -43.53       -0.49         ---         ---         0.1      -23.04       3       1
     795       03:33:22.95      -27:35:49.12         SFG         ---         ---      -42.34        0.05       -0.89        0.60         ---         ---       2       1
     796       03:33:23.01      -28:03:23.94      RQ AGN        1.27       23.66       43.59        0.29        1.25        1.18         ---      -22.76       3       0
     797       03:33:23.05      -27:38:02.97         SFG        0.82       23.13      -42.33        0.91        0.74        0.68         ---      -21.39       1       0
     798       03:33:23.36      -27:54:26.32         SFG        0.80       23.02      -42.20        0.88        0.62        0.77         ---      -21.84       1       0
     799       03:33:23.45      -27:47:08.52         SFG        1.11       23.38      -42.84        0.53        0.66        0.65         ---      -22.24       1       0
     800       03:33:23.68      -27:49:11.74      RQ AGN        1.39       24.00      -43.29        0.50        1.36        2.22         ---      -22.51       3       0
     801       03:33:24.02      -27:49:44.04         SFG         ---         ---      -42.49       -0.19        0.91        2.80         ---         ---       3       0
     802       03:33:24.23      -28:01:42.35         SFG         ---         ---      -42.93        0.61        0.83        0.50         ---         ---       2       0
     803       03:33:25.06      -27:47:04.78         SFG        1.33       23.78      -43.20        0.17        0.86        1.38         ---      -22.86       1       0
     804       03:33:25.24      -27:34:25.96      RL AGN        0.45       22.61       42.59       -0.00         ---         ---         ---         ---       3       1
     805       03:33:25.68      -27:31:25.68         SFG         ---         ---        0.00        1.08        0.83        1.29         ---         ---       1       0
     806       03:33:25.85      -27:43:42.52      RL AGN        0.54       23.35      -42.00       -0.76        0.49        0.44         0.4      -22.74       3       1
     807       03:33:26.52      -27:44:44.81         SFG        0.45       22.80      -41.57        0.86        0.88        2.59         ---      -22.02       3       0
     808       03:33:27.13      -27:48:28.22         SFG        0.64       23.02      -42.24        0.71        0.62        0.82         ---      -23.89       1       0
     809       03:33:27.47      -27:54:04.03         SFG        1.06       23.31      -42.78        0.25        0.45        0.68         ---      -21.59       1       0
     810       03:33:27.54      -27:57:25.81      RL AGN        1.70       25.44      -43.30       -1.34        0.68        0.42         1.6      -23.50       3       1
     811       03:33:27.71      -27:46:35.36      RL AGN        0.28       22.03      -41.23       -0.22         ---         ---         ---      -15.78       3       1
     812       03:33:27.88      -27:38:44.81         SFG         ---         ---      -42.80        0.42        2.43        1.62         ---         ---       2       0
     813       03:33:28.02      -27:32:23.50         SFG        0.56       23.03        0.00        0.93        1.21        1.86         ---      -22.33       1       0
     814       03:33:28.20      -27:48:28.58         SFG        0.16       21.83      -40.99        0.83        0.71        1.46         ---      -19.66       2       0
     815       03:33:28.51      -27:39:37.80         SFG        1.00       23.53      -42.55        0.17        1.00        0.73         ---      -21.37       1       0
     816       03:33:28.56      -27:56:54.10         SFG        1.51       23.73      -42.90        0.86        1.48        0.60         ---      -22.05       1       0
     817       03:33:28.64      -27:58:50.81      RL AGN        0.53       22.91      -42.16        0.30        0.69        1.03         ---      -20.12       3       0
     818       03:33:28.73      -27:43:46.31         SFG        2.14       24.04      -43.45        0.78        1.08        0.78         ---         ---       1       0
     819       03:33:28.74      -27:54:49.03      RQ AGN        0.49       22.54       42.35        0.34        1.77        1.60         ---      -18.12       2       0
     820       03:33:28.93      -27:56:41.10      RQ AGN        0.84       23.29       44.27        1.09        1.11        1.31         ---      -23.81       3       0
     821       03:33:29.02      -27:39:57.02         SFG        0.28       22.44        -NaN        0.60        0.60        0.80         ---      -17.75       1       0
     822       03:33:29.05      -27:37:59.55         SFG        1.84       23.94      -43.15        0.71        1.60        1.20         ---         ---       1       0
     823       03:33:29.22      -27:59:26.77      RQ AGN        0.76       23.09       43.57        1.29        1.15        1.54         ---      -23.08       3       0
     824       03:33:30.07      -28:01:30.43         SFG        2.21       24.53      -43.74        0.43        1.39        1.02         ---      -23.75       1       0
     825       03:33:30.10      -27:51:54.98         SFG        0.96       23.33      -42.84        0.21        2.01        3.78         ---      -21.77       1       0
     826       03:33:30.39      -27:39:23.80         SFG         ---         ---      -42.25        0.45        1.14        3.16         ---         ---       2       0
     827       03:33:30.69      -27:44:02.90         SFG        0.86       23.55      -42.76        0.87        0.94        1.23         ---      -22.01       1       0
     828       03:33:31.24      -27:52:35.15      RQ AGN        3.16       24.41      -44.13       -0.17         ---         ---         ---         ---       2       1
     829       03:33:31.24      -27:48:51.87         SFG        1.33       23.75      -42.99       -0.01        0.62        0.59         ---      -21.16       1       0
     830       03:33:31.39      -27:47:31.60      RQ AGN         ---         ---      -43.12       -0.15        1.64        1.29         ---         ---       1       1
     831       03:33:31.47      -27:46:41.84         SFG        0.64       22.93      -42.34        0.66        0.68        0.82         ---      -20.77       1       0
     832       03:33:31.59      -28:03:16.67      RL AGN        2.06       24.45      -43.88       -0.52        1.21        0.89         ---         ---       3       1
     833       03:33:31.69      -27:40:01.16         SFG        0.56       22.87      -42.09        0.77        0.76        0.92         ---      -22.64       1       0
     834       03:33:31.92      -27:54:10.51      RQ AGN        1.32       23.78       44.32        0.87        1.58        1.23         ---         ---       3       0
     835       03:33:32.57      -27:35:38.48      RL AGN        0.52       23.25      -42.38       -0.12        0.57        0.55        -0.2      -23.32       3       0
     836       03:33:33.14      -27:46:01.89      RL AGN        0.64       23.21      -42.07       -0.54        0.47        0.46         ---      -21.98       3       1
     837       03:33:33.14      -27:39:32.37      RL AGN        0.53       23.14      -41.91       -0.40        0.53        0.41         ---      -22.76       3       1
     838       03:33:33.42      -27:53:32.64      RL AGN        1.17       24.81      -43.02       -1.53        1.15        0.26         0.7         ---       3       1
     839       03:33:33.49      -27:56:46.36         SFG        0.56       22.96      -41.99        0.74        0.61        1.78         ---      -22.26       3       0
     840       03:33:33.61      -28:00:01.37         SFG         ---         ---      -42.94        0.21        2.65        1.56         ---         ---       2       0
     841       03:33:33.99      -27:35:57.05         SFG        1.11       23.95      -43.12        0.48        0.84        1.20         ---      -22.37       1       0
     842               ---               ---         SFG         ---         ---      -42.93       -0.07         ---         ---         ---         ---       1       1
     843       03:33:34.56      -27:47:51.04      RQ AGN        0.86       24.41       43.62        0.21        0.66        1.11         1.2      -22.51       2       0
     844       03:33:34.83      -27:53:14.17         SFG         ---         ---      -42.74        0.38        0.50        0.33         ---         ---       2       0
     845       03:33:35.05      -27:51:32.65         SFG        0.19       21.92      -40.75        0.94        0.82        4.78         ---      -20.30       3       0
     846       03:33:35.14      -27:32:44.41         SFG        0.64       23.04      -41.52        0.98         ---         ---         ---      -23.35       3       0
     847       03:33:35.24      -27:48:20.30         SFG        1.22       23.49      -43.19        1.13        0.62        0.74         ---      -24.41       1       0
     848       03:33:35.18      -27:45:49.79         SFG        0.22       22.56      -41.06        0.45        0.65        3.43         ---      -22.63       3       0
     849       03:33:36.15      -27:52:09.98         SFG        1.57       23.74      -43.19        0.33        0.10        0.72         ---      -23.23       1       0
     850       03:33:36.31      -27:44:31.52         SFG        2.38       24.77      -43.58        0.48        1.71        0.93         ---         ---       1       0
     851       03:33:36.43      -27:43:55.41      RQ AGN        1.35       24.25       43.49        0.16        1.66        1.26         ---         ---       3       0
     852       03:33:36.67      -27:42:23.87      RQ AGN        1.06       23.68       43.48        0.31        0.70        1.10         ---      -22.94       2       0
     853               ---               ---         SFG         ---         ---      -42.20        0.53         ---         ---         ---         ---       1       1
     854               ---               ---      RQ AGN         ---         ---      -43.16       -0.20         ---         ---         ---         ---       1       1
     855       03:33:36.89      -27:36:40.46      RQ AGN        3.68       25.35      -44.26       -0.27        1.33        1.56         ---      -25.01       3       1
     856       03:33:36.93      -27:37:34.68      RQ AGN        1.15       23.53       43.05        0.82        0.62        0.86         ---      -23.47       3       0
     857       03:33:36.98      -27:43:58.08         SFG        1.45       23.88      -43.26        0.24        1.01        0.82         ---      -22.41       1       0
     858       03:33:37.23      -27:50:42.50      RQ AGN        3.23       24.42      -44.52        0.94        0.79        1.21         ---         ---       2       0
     859       03:33:37.54      -28:01:20.06         SFG        1.91       24.04      -43.61        0.02        0.69        0.92         ---         ---       1       0
     860       03:33:37.79      -28:00:29.48         SFG        0.25       21.98      -41.12        0.97        0.69        2.16         ---      -20.05       3       0
     861       03:33:37.87      -27:38:16.90      RQ AGN        1.22       23.58       43.45        0.49        0.90        0.96         ---      -21.86       3       1
     862       03:33:38.07      -27:59:32.75         SFG         ---         ---      -42.52        0.17         ---         ---         ---         ---       2       0
     863       03:33:38.32      -28:00:30.38      RL AGN        0.69       24.35      -42.22       -1.53        0.47        0.40         0.8      -23.42       3       1
     864       03:33:38.47      -28:02:53.70      RQ AGN        3.34       24.60       44.45        0.50        1.46        2.32         ---         ---       3       0
     865               ---               ---         SFG         ---         ---        0.00        0.00         ---         ---         ---         ---       1       0
     866       03:33:40.12      -27:39:49.61         SFG         ---         ---      -42.93        0.61        1.47        0.94         ---         ---       2       0
     867       03:33:40.30      -27:49:24.02      RQ AGN         ---         ---      -43.38        0.57        1.16        0.93         ---         ---       1       0
     868       03:33:40.43      -27:41:36.96      RQ AGN         ---         ---      -42.92        0.86        1.54        2.12         ---         ---       1       0
     869       03:33:40.47      -27:38:34.41         SFG         ---         ---      -42.59        0.32        1.42        0.52         ---         ---       2       1
     870       03:33:40.48      -27:46:31.36         SFG         ---         ---      -42.66        0.94        0.73        1.81         ---         ---       2       0
     871       03:33:41.04      -27:55:38.28      RQ AGN         ---         ---      -42.97        0.68        1.44        1.73         ---         ---       1       0
     872       03:33:41.29      -27:38:08.41         SFG        0.10       22.34      -40.44        0.97         ---         ---         1.1         ---       3       0
     873               ---               ---      RL AGN         ---         ---      -43.09       -0.68         ---         ---         ---         ---       2       1
     874       03:33:42.12      -28:01:37.27      RQ AGN         ---         ---      -43.10        0.54        0.75        0.99         ---         ---       1       0
     875       03:33:42.36      -27:47:36.93      RL AGN        0.78       24.01      -41.59       -0.70        1.01        1.79         ---         ---       3       0
     876       03:33:42.45      -27:45:01.73         SFG         ---         ---        0.00        0.67        0.71        0.74         ---         ---       1       0
     877       03:33:43.78      -28:01:03.29         SFG         ---         ---        0.00        0.31        0.75        0.85         ---         ---       1       0
     878       03:33:44.00      -27:51:08.67         SFG         ---         ---        0.00        0.65        0.74        0.99         ---         ---       1       0
     879       03:33:44.42      -27:55:52.11         SFG         ---         ---        0.00        0.93        0.73        3.51         ---         ---       3       0
     880       03:33:44.43      -27:45:24.66         SFG         ---         ---        0.00       -0.03        0.41        0.42         ---         ---       1       1
     881               ---               ---         SFG         ---         ---        0.00        0.48         ---         ---         ---         ---       1       1
     882       03:33:44.63      -28:03:38.05         SFG         ---         ---        0.00        0.54        0.80        2.94         ---         ---       3       0
     883       03:33:44.77      -27:33:19.01         SFG         ---         ---        0.00        0.00         ---         ---         ---         ---       1       0

